Uhlmann fidelities from tensor networks

Given two states $|\psi\rangle$ and $|\phi\rangle$ of a quantum many-body system, one may use the overlap or fidelity $|\langle\psi|\phi\rangle|$ to quantify how similar they are. To further resolve the similarity of $|\psi\rangle$ and $|\phi\rangle$ in space, one can consider their reduced density matrices $\rho$ and $\sigma$ on various regions of the system, and compute the Uhlmann fidelity $F(\rho, \sigma) = \operatorname{Tr} \sqrt{\sqrt{\rho} \sigma \sqrt{\rho}}$. In this paper, we show how computing such subsystem fidelities can be done efficiently in many cases when the two states are represented as tensor networks. Formulated using Uhlmann's theorem, such subsystem fidelities appear as natural quantities to extract for certain subsystems for Matrix Product States and Tree Tensor Networks, and evaluating them is algorithmically simple and computationally affordable. We demonstrate the usefulness of evaluating subsystem fidelities with three example applications: studying local quenches, comparing critical and non-critical states, and quantifying convergence in tensor network simulations.

==> anc/LICENSE <==
This software is licensed under the MIT "Expat" License:

> Copyright (c) 2018: Markus Hauru
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/MPS/MPS_setup.py <==
import numpy as np
import logging
from ncon import ncon
from . import umps_mpoevolve
from . import mcmps_mpoevolve_real
from .McMPS import McMPS
from .UMPS import UMPS

version = 1.0

parinfo = {
    "mps_chis": {
        "default": range(1,31),
        "idfunc": lambda dataname, pars: True
    },
    "ground_umps_chis": {
        "default": None,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["ground_umps_chis"]
            and not tuple(pars["ground_umps_chis"]) == tuple(pars["mps_chis"])
        )
    },
    "mps_eps": {
        "default": 1e-5,
        "idfunc": lambda dataname, pars: True
    },
    "verbosity": {
        "default": np.inf,
        "idfunc": lambda dataname, pars: False
    },
    # Generating UMPS ground states.
    # TODO See umps_mpoevolve for why these are used here.
    "euclideon_spacestep": {
        "default": 1,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "euclideon_padding": {
        "default": 3,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "euclideon_eps": {
        "default": 1e-5,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "euclideon_chis": {
        "default": range(1,7),
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "initial_timestep": {
        "default": 50,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "min_timestep": {
        "default": 1/8,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "timestep_decreasant": {
        "default": 0.8,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "max_counter": {
        "default": 1000,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "max_subcounter": {
        "default": 15,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "entropy_eps": {
        "default": 1e-3,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "energy_eps": {
        "default": 1e-3,
        "idfunc": lambda dataname, pars: dataname == "umps_groundstate"
    },
    "spectrum_eps": {
        "default": np.inf,
        "idfunc": lambda dataname, pars: (
            dataname == "umps_groundstate" and pars["spectrum_eps"] < np.inf
        )
    },
    # MPO time evolution
    "lorentzion_timestep": {
        "default": 0.2,
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "lorentzion_spacestep": {
        "default": 1,
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "lorentzion_padding": {
        "default": 3,
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "lorentzion_eps": {
        "default": 1e-5,
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "lorentzion_chis": {
        "default": range(1,7),
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "insertion_early": {
        "default": "z",
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "t": {
        "default": 0,
        "idfunc": lambda dataname, pars: dataname == "timeevolved_insertion_mcmps"
    },
    "timesmear_sigma": {
        "default": 0,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
    "timesmear_euclideon_timestep": {
        "default": 1e-3,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
    "timesmear_euclideon_spacestep": {
        "default": 1,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
    "timesmear_euclideon_padding": {
        "default": 3,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
    "timesmear_euclideon_eps": {
        "default": 1e-10,
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
    "timesmear_euclideon_chis": {
        "default": range(1,7),
        "idfunc": lambda dataname, pars: (
            dataname == "timeevolved_insertion_mcmps"
            and pars["timesmear_sigma"] != 0
        )
    },
}


def generate(dataname, *args, pars=dict(), filelogger=None):
    infostr = ("{}"
               "\nGenerating {} with MPS version {}."
               .format("="*70, dataname, version))
    logging.info(infostr)
    if filelogger is not None:
        # Only print the dictionary into the log file, not in stdout.
        dictstr = ""
        for k,v in sorted(pars.items()):
           dictstr += "\n%s = %s"%(k, v)
        filelogger.info(dictstr)

    if dataname == "umps_groundstate":
        res = generate_umps_groundstate(*args, pars=pars)
    elif dataname == "timeevolved_insertion_mcmps":
        res = generate_timeevolved_insertion_mcmps(*args, pars=pars)
    else:
        raise ValueError("Unknown dataname: {}".format(dataname))
    return res


def generate_umps_groundstate(*args, pars=dict()):
    ham = args[0]
    res = umps_mpoevolve.optimize_groundstate(ham, pars)
    return res


def generate_timeevolved_insertion_mcmps(*args, pars=dict()):
    mcmps = args[0]
    if type(mcmps) != McMPS:
        umps = mcmps
        # It's presumably an UMPS, in need of an operator insertion.
        # Create a McMPS out of punching an UMPS with op.
        op = mcmps_mpoevolve_real.get_operator_insertion(pars["insertion_early"])
        op = umps.tensortype().from_ndarray(op)
        tensor = umps.tensor
        weights = umps.weights
        tensor_op = ncon((tensor, op), ([-1,2,-3], [2,-2]))
        mcmps = McMPS(umps, tensors=[tensor_op], weightss=[])
        if pars["timesmear_sigma"] > 0:
            A = args[2][0]
            smear_t = 0
            while smear_t < pars["timesmear_sigma"]**2/2:
                logging.info("Smearing 'time': {}".format(smear_t))
                mcmps = mcmps_mpoevolve_real.mpoevolve(mcmps, A, pars)
                smear_t += pars["timesmear_euclideon_timestep"]
                smear_t = np.around(smear_t, 10)
            mcmps.normalize()
            mcmps.normfactor /= np.sqrt(2*np.pi)*pars["timesmear_sigma"]
    A = args[1][0]
    if np.abs(pars["t"]) < 1e-12:
        # We are essentially at time zero, no need to time evolve.
        return mcmps
    res = mcmps_mpoevolve_real.mpoevolve(mcmps, A, pars)
    return res


def prereq_pairs(dataname, pars):
    if dataname == "umps_groundstate":
        res = prereq_pairs_umps_groundstate(pars)
    elif dataname == "timeevolved_insertion_mcmps":
        res = prereq_pairs_timeevolved_insertion_mcmps(pars)
    else:
        raise ValueError("Unknown dataname: {}".format(dataname))
    return res


def prereq_pairs_umps_groundstate(pars):
    prereq_pars = pars.copy()
    res = [("ham", prereq_pars)]
    return res


def prereq_pairs_timeevolved_insertion_mcmps(pars):
    prereq_pars = pars.copy()
    prereq_pars["t"] -= prereq_pars["lorentzion_timestep"]
    prereq_pars["t"] = np.around(prereq_pars["t"], 10)

    if prereq_pars["t"] < 0:
        dataname = "umps_groundstate"
        if pars["ground_umps_chis"]:
            prereq_pars["mps_chis"] = pars["ground_umps_chis"]
    else:
        dataname = "timeevolved_insertion_mcmps"

    complexion_pars = pars.copy()
    complexion_pars["complexion_step_direction"] = 1j
    complexion_pars["complexion_timestep"] = pars["lorentzion_timestep"]
    complexion_pars["complexion_spacestep"] = pars["lorentzion_spacestep"]
    complexion_pars["complexion_chis"] = pars["lorentzion_chis"]
    complexion_pars["complexion_padding"] = pars["lorentzion_padding"]
    complexion_pars["complexion_eps"] = pars["lorentzion_eps"]
    complexion_pars["iter_count"] = 0
    complexion_pars["model"] = "complexion_" + pars["model"]
    res = ((dataname, prereq_pars), ("A", complexion_pars))
    if prereq_pars["t"] < 0 and pars["timesmear_sigma"] > 0:
        euclideon_pars = pars.copy()
        euclideon_pars["complexion_step_direction"] = -1
        euclideon_pars["complexion_timestep"] = pars["timesmear_euclideon_timestep"]
        euclideon_pars["complexion_spacestep"] = pars["timesmear_euclideon_spacestep"]
        euclideon_pars["complexion_chis"] = pars["timesmear_euclideon_chis"]
        euclideon_pars["complexion_padding"] = pars["timesmear_euclideon_padding"]
        euclideon_pars["complexion_eps"] = pars["timesmear_euclideon_eps"]
        euclideon_pars["iter_count"] = 0
        euclideon_pars["model"] = "complexion_sq_" + pars["model"]
        res += (("A", euclideon_pars),)
    return res




==> anc/MPS/McMPS.py <==
import numpy as np
import scipy.linalg as spla
import logging
import warnings
import operator as opr
import functools as fct
from copy import deepcopy
from .UMPS import UMPS
from ncon import ncon
from tntools.ncon_sparseeig import ncon_sparseeig
from tensors import Tensor

class McMPS:
    
    copy = deepcopy
    __copy__ = copy

    def __init__(self, umps, tensors=[], weightss=[], lbound=0, normfactor=1.):
        self.umps = umps
        self.tensors = tensors
        self.weightss = weightss
        self.normfactor = normfactor
        self.canonical = False
        self.normalized = False
        self.lbound = lbound
        self.rbound = lbound+len(tensors)-1
        self.ls = []
        self.rs = []
        self.last_conj = None
        self.conj_ls = []
        self.conj_rs = []
        self.identifier = np.random.rand()
        return None

    def length(self):
        return len(self.tensors)

    def virtualdim(self, i):
        return self.tensortype().flatten_dim(self.weights(i).shape[0])

    def tensortype(self):
        return self.umps.tensortype()

    def tensor(self, i):
        N = self.length()
        if N < 1 or i < self.lbound or i > self.rbound:
            return self.umps.tensor
        else:
            return self.tensors[i-self.lbound]

    def weights(self, i):
        N = self.length()
        if N <= 1 or i < self.lbound or i > self.rbound:
            return self.umps.weights
        else:
            i = int(i-1/2)
            return self.weightss[i-self.lbound]

    def change_identifier(self):
        self.identifier = np.random.rand()
        return None

    def set_tensor(self, tensor, i):
        self.tensors[i-self.lbound] = tensor
        self.change_identifier()
        return None

    def set_weights(self, weights, i):
        i = int(i-1/2)
        self.weightss[i-self.lbound] = weights
        self.change_identifier()
        return None

    def scale_tensor(self, i, factor):
        if i < self.lbound or i > self.rbound:
            msg = "Position {} out of bounds.".format(i)
            raise ValueError(msg)
        tensor = self.tensor(i)
        tensor *= factor
        for j in range(i-self.lbound, len(self.ls)):
            self.ls[j] *= factor**2
        for j in range(self.rbound-i, len(self.rs)):
            self.rs[j] *= factor**2
        self.change_identifier()
        return None

    def scale_weights(self, i, factor):
        if i < self.lbound or i > self.rbound:
            msg = "Position {} out of bounds.".format(i)
            raise ValueError(msg)
        w = self.weights(i)
        w *= factor
        for j in range(int(i+3/2)-self.lbound-1, len(self.ls)):
            self.ls[j] *= factor**2
        for j in range(self.rbound-1-int(i-3/2), len(self.rs)):
            self.rs[j] *= factor**2
        self.change_identifier()
        return None

    def reset_normfactor(self):
        umps_normfactor = self.umps.reset_normfactor()
        normfactor = self.normfactor
        self.normfactor = 1.
        self.change_identifier()
        return normfactor, umps_normfactor

    def conjugate(self):
        conj = self.copy()
        conj.normfactor = np.conjugate(conj.normfactor)
        conj.umps = conj.umps.conjugate()
        for i in range(len(conj.tensors)):
            conj.tensors[i] = conj.tensors[i].conjugate()
        for i in range(len(conj.ls)):
            conj.ls[i] = conj.ls[i].conjugate()
        for i in range(len(conj.rs)):
            conj.rs[i] = conj.rs[i].conjugate()
        conj.last_conj = None
        conj.conj_ls = []
        conj.conj_rs = []
        conj.change_identifier()
        return conj

    def get_leftweight_tensor(self, i):
        tensor = self.tensor(i)
        weights = self.weights(i-1/2)
        A = tensor.multiply_diag(weights, 0, direction="left")
        return A

    def get_rightweight_tensor(self, i):
        tensor = self.tensor(i)
        weights = self.weights(i+1/2)
        A = tensor.multiply_diag(weights, 2, direction="right")
        return A

    def get_lr_umps_mixed(self, conj):
        nev = 1
        AL = self.umps.get_leftweight_tensor()
        BL = conj.umps.get_leftweight_tensor()
        AL_conj = AL.conjugate()
        SL, UL = ncon_sparseeig(
            (AL_conj, BL), ([-1,3,-11], [-2,3,-12]),
            right_inds=[0,1], left_inds=[2,3],
            matvec_order=[1,2,3], rmatvec_order=[11,12,3],
            matmat_order=[1,2,3], chis=[nev]
        )

        AR = self.umps.get_rightweight_tensor()
        BR = conj.umps.get_rightweight_tensor()
        BR_conj = BR.conjugate()
        SR, UR = ncon_sparseeig(
            (AR, BR_conj), ([-11,3,-1], [-12,3,-2]),
            right_inds=[0,1], left_inds=[2,3],
            matvec_order=[1,2,3], rmatvec_order=[11,12,3],
            matmat_order=[1,2,3], chis=[nev]
        )

        l = UL[:,:,0]
        r = UR[:,:,0]
        comb_fact = (self.umps.normfactor * np.conjugate(conj.umps.normfactor))
        L_fact = SL[0]*comb_fact
        R_fact = SR[0]*comb_fact
        if np.abs(L_fact - 1) > 1e-12 or np.abs(R_fact - 1) > 1e-12:
            logging.info("Eigenvalues in get_lr_umps_mixed: {} & {}"
                         .format(L_fact, R_fact))
        weights_top = self.umps.weights
        weights_bottom = conj.umps.weights
        rww = r.multiply_diag(
            weights_top, 0, direction="left"
        ).multiply_diag(
            weights_bottom, 1, direction="right"
        )
        n = ncon((l.conjugate(), rww), ([1,2], [1,2])).value()
        sfac = np.sqrt(n)
        l /= np.conjugate(sfac)
        r /= sfac
        self.conj_ls = [l]
        self.conj_rs = [r]
        self.last_conj = conj.identifier
        return l, r

    def get_l_mixed(self, conj, i):
        # Note that, compared to get_l, we also need to store the l of
        # the mixed UMPS in ls.
        if self.last_conj != conj.identifier:
            self.conj_ls = []
            self.conj_rs = []
            self.last_conj = conj.identifier
        lbound = min(self.lbound, conj.lbound)
        ls_index = 0 if i <= lbound else i - lbound
        if len(self.conj_ls) > ls_index:
            l = self.conj_ls[ls_index].copy()
        else:
            if i <= lbound:
                l, _ = self.get_lr_umps_mixed(conj)
            else:
                largest_index = max(len(self.conj_ls)-1, 0)
                leftmost_pos = largest_index+lbound
                l = self.get_l_mixed(conj, leftmost_pos)
                for j in range(leftmost_pos, i):
                    l = self.apply_transmat_l(l, j, conj_mps=conj)
                    self.conj_ls.append(l.copy())
        return l

    def get_r_mixed(self, conj, i):
        # Note that, compared to get_r, we also need to store the r of
        # the mixed UMPS in rs.
        if self.last_conj != conj.identifier:
            self.conj_ls = []
            self.conj_rs = []
            self.last_conj = conj.identifier
        rbound = max(self.rbound, conj.rbound)
        rs_index = 0 if i >= rbound else rbound - i
        if len(self.conj_rs) > rs_index:
            r = self.conj_rs[rs_index].copy()
        else:
            if i >= rbound:
                _, r = self.get_lr_umps_mixed(conj)
            else:
                largest_index = max(len(self.conj_rs)-1, 0)
                rightmost_pos = -largest_index+rbound
                r = self.get_r_mixed(conj, rightmost_pos)
                for j in reversed(range(i+1, rightmost_pos+1)):
                    r = self.apply_transmat_r(r, j, conj_mps=conj)
                    self.conj_rs.append(r.copy())
        return r

    def get_l(self, i, conj_mps=None):
        if conj_mps is not None:
            return self.get_l_mixed(conj_mps, i)
        if i <= self.lbound:
            l = self.umps.get_l()
        else:
            ls_index = i-self.lbound-1
            if len(self.ls) > ls_index:
                l = self.ls[ls_index].copy()
            else:
                largest_index = len(self.ls)-1
                leftmost_pos = largest_index+1+self.lbound
                l = self.get_l(leftmost_pos)
                for j in range(leftmost_pos, i):
                    l = self.apply_transmat_l(l, j)
                    self.ls.append(l.copy())
        return l

    def get_r(self, i, conj_mps=None):
        if conj_mps is not None:
            return self.get_r_mixed(conj_mps, i)
        if i >= self.rbound:
            r = self.umps.get_r()
        else:
            rs_index = self.rbound-i-1
            if len(self.rs) > rs_index:
                r = self.rs[rs_index].copy()
            else:
                largest_index = len(self.rs)-1
                rightmost_pos = -largest_index-1+self.rbound
                r = self.get_r(rightmost_pos)
                for j in reversed(range(i+1, rightmost_pos+1)):
                    r = self.apply_transmat_r(r, j)
                    self.rs.append(r.copy())
        return r

    def lr_inner(self, l, r, i, conj_mps=None):
        weights_top = self.weights(i)
        if conj_mps is None:
            weights_bottom = weights_top
        else:
            weights_bottom = conj_mps.weights(i)
        rww = r.multiply_diag(
            weights_top, 0, direction="left"
        ).multiply_diag(
            weights_bottom, 1, direction="right"
        )
        n = ncon((l.conjugate(), rww), ([1,2], [1,2])).value()
        return n

    def transmat(self, direction, i, conj_mps=None):
        direction = self.umps.parse_direction(direction)
        if direction == "l":
            return self.transmat_l(i, conj_mps=conj_mps)
        else:
            return self.transmat_r(i, conj_mps=conj_mps)

    def apply_transmat(self, x, direction, i, conj_mps=None):
        direction = self.parse_direction(direction)
        if direction == "l":
            return self.apply_transmat_l(x, i, conj_mps=conj_mps)
        else:
            return self.apply_transmat_r(x, i, conj_mps=conj_mps)

    def transmat_l(self, i, conj_mps=None):
        A = self.get_leftweight_tensor(i)
        A_conj = A.conjugate() if conj_mps is None else conj_mps.get_leftweight_tensor(i).conjugate()
        return ncon((A, A_conj), ([-1,1,-11], [-2,1,-12]))

    def transmat_r(self, i, conj_mps=None):
        A = self.get_rightweight_tensor(i)
        A_conj = A.conjugate() if conj_mps is None else conj_mps.get_rightweight_tensor(i).conjugate()
        return ncon((A, A_conj), ([-1,1,-11], [-2,1,-12]))

    def apply_transmat_l(self, x, i, conj_mps=None):
        A = self.get_leftweight_tensor(i)
        A_conj = A.conjugate()
        A = A if conj_mps is None else conj_mps.get_leftweight_tensor(i)
        return ncon((A_conj, x, A), ([1,2,-1], [1,3], [3,2,-2]))

    def apply_transmat_r(self, x, i, conj_mps=None):
        A = self.get_rightweight_tensor(i)
        A_conj = A.conjugate() if conj_mps is None else conj_mps.get_rightweight_tensor(i).conjugate()
        return ncon((A, x, A_conj), ([-1,2,1], [1,3], [-2,2,3]))

    def transmat_is_eye(self, t, pos, threshold=1e-8):
        dim = t.shape[0]
        qim = None if t.qhape is None else t.qhape[0]
        eye = type(t).eye(dim, qim=qim)
        eye_norm = self.weights(pos).norm()
        diff = t - eye
        diff_norm = np.sqrt(np.abs(self.lr_inner(diff, diff, pos)))
        t_is_eye = diff_norm/eye_norm < threshold
        return t_is_eye

    def normalize(self, force=False):
        if force or not self.normalized:
            self.renormalize()
        return None

    def renormalize(self):
        N = self.length()
        w_norm = self.umps.normalize()
        if N > 0:
            self.tensors[0] *= np.sqrt(w_norm)
            self.tensors[-1] *= np.sqrt(w_norm)
        if N > 0:
            eval_point = (self.rbound + self.lbound)//2  # Arbitrary choice
            l = self.get_l(eval_point+1)
            r = self.get_r(eval_point)
            norm_sq = self.lr_inner(l, r, eval_point+1/2)
            if np.abs(np.imag(norm_sq))/np.abs(norm_sq) > 1e-10:
                msg = "Norm_sq has an imaginary component: {}".format(norm_sq)
                warnings.warn(msg)
            norm_sq = np.real(norm_sq)
            if norm_sq > 0:
                factor = norm_sq**(-1/(2*N))
                for i in range(self.lbound, self.rbound+1):
                    self.scale_tensor(i, factor)
                self.normfactor *= np.sqrt(norm_sq)
        self.normalized = True
        self.change_identifier()
        return None

    def canonicalize(self, force=False, **kwargs):
        if force or not self.canonical:
            if force:
                self.umps.canonicalize(force=force, **kwargs)
            return self.recanonicalize(**kwargs)
        else:
            return 0

    def gauge_transform(self, g1i, g2i, i, transform_transmats=True, **kwargs):
        w_old = self.weights(i)
        if g2i is not None and g1i is not None:
            gwg = ncon((g2i.multiply_diag(w_old, 1, direction="right"), g1i),
                     ([-1,1], [1,-2]))
        elif g2i is not None:
            gwg = g2i.multiply_diag(w_old, 1, direction="right")
        else:
            gwg = g1i.multiply_diag(w_old, 0, direction="left")
        if not "eps" in kwargs or kwargs["eps"] < self.umps.min_eps:
            kwargs["eps"] = self.umps.min_eps
        U, w, V, error = gwg.svd(0, 1, return_rel_err=True, **kwargs)

        # Construct the transformations g1 and g2.
        if hasattr(w, "defval"):
            w.defval = np.inf  # TODO Ugly hack to avoid division by zero.
        w_inv = 1/w
        if hasattr(w, "defval"):
            w.defval = 0  # TODO Ugly hack to avoid division by zero.
        if g2i is not None:
            g1 = ncon((U.conjugate(), g2i), ([1,-1], [1,-2]))
        else:
            g1 = U.conjugate().transpose()
        g1 = g1.multiply_diag(w_inv, 0, direction="left")
        g1 = g1.multiply_diag(w_old, 1, direction="right")
        if g1i is not None:
            g2 = ncon((g1i, V.conjugate()), ([-1,1], [-2,1]))
        else:
            g2 = V.conjugate().transpose()
        g2 = g2.multiply_diag(w_old, 0, direction="left")
        g2 = g2.multiply_diag(w_inv, 1, direction="right")

        T1 = self.tensor(int(i-1/2))
        T2 = self.tensor(int(i+1/2))
        T1 = ncon((T1, g2), ([-1,-2,3], [3,-3]))
        T2 = ncon((g1, T2), ([-1,1], [1,-2,-3]))
        self.set_tensor(T1, int(i-1/2))
        self.set_tensor(T2, int(i+1/2))
        self.set_weights(w, i)

        l_index = int(i-self.lbound-1/2)
        r_index = int(self.rbound-1-i+1/2)
        if transform_transmats:
            if g2 is not None and 0 <= l_index < len(self.ls):
                l = self.ls[l_index]
                l = ncon((g2.conjugate(), l, g2),
                         ([1,-1], [1,2], [2,-2]))
                self.ls[l_index] = l
            if g1 is not None and 0 <= r_index < len(self.rs):
                r = self.rs[r_index]
                r = ncon((g1, r, g1.conjugate()),
                         ([-1,1], [1,2], [-2,2]))
                self.rs[r_index] = r
        else:
            del(self.ls[l_index:])
            del(self.rs[r_index:])

        return error

    def gauge_transform_boundaries(self, g1, g2, w_norm,
                                   transform_transmats=True):
        self.tensors[0] = ncon((g1, self.tensors[0]), ([-1,1], [1,-2,-3]))
        self.scale_tensor(self.lbound, np.sqrt(w_norm))
        self.tensors[-1] = ncon((self.tensors[-1], g2), ([-1,-2,3], [3,-3]))
        self.scale_tensor(self.rbound, np.sqrt(w_norm))
        if transform_transmats:
            if g2 is not None:
                for l_index in range(self.length()-1, len(self.ls)):
                    l = self.ls[l_index]
                    l = ncon((g2.conjugate().transpose(), l, g2),
                             ([-1,1], [1,2], [2,-2]))
                    self.ls[l_index] = l
            if g1 is not None:
                for r_index in range(self.length()-1, len(self.rs)):
                    r = self.rs[r_index]
                    r = ncon((g1, r, g1.conjugate().transpose()),
                             ([-1,1], [1,2], [2,-2]))
                    self.rs[r_index] = r
        else:
            del(self.ls[self.length()-1:])
            del(self.rs[self.length()-1:])
        return None

    # TODO crude=True shouldn't be the default?
    def recanonicalize(self, crude=True, confirm=True, change_threshold=1e-4,
                       **kwargs):
        N = self.length()
        errors = []
        self.normalize()
        if N < 1:
            umps_transform = self.umps.canonicalize(
                return_transformation=True, confirm=confirm, crude=crude,
                **kwargs)
            return umps_transform[-1]
        # First transform the umps part, without any (significant)
        # truncation.
        umps_transform = self.umps.canonicalize(return_transformation=True,
                                                eps=0, crude=False)
        g1, g2 = umps_transform[0], umps_transform[1]
        w_norm = umps_transform[-2]
        if w_norm != 1 or g1 is not None or g2 is not None:
            self.gauge_transform_boundaries(g1, g2, w_norm,
                                            transform_transmats=False)
            errors.append(umps_transform[-1])

        # Build the ls and rs for the whole system at once.
        ls = []
        for il in range(self.lbound, self.rbound+1):
            ls.append(self.get_l(il+1))
        il += 1
        rs = []
        for ir in reversed(range(self.lbound, self.rbound+1)):
            rs.append(self.get_r(ir-1))
        ir -= 1

        # Transform all the sites within the McMPS window.
        i = 0
        for j in range(self.lbound, self.rbound):
            l = ls[i]
            r = rs[N-2-i]
            g1i, g2i = self.umps.recanonicalize_build_transformation(
                l, r
            )
            error = self.gauge_transform(
                g1i, g2i, j+1/2, transform_transmats=False, **kwargs
            )
            i += 1
            errors.append(error)

        # Push the boundary to the right until canonicalization has no
        # effect anymore. Note that throughout we use ls that don't see
        # the effect of the truncations that have been already done.
        l_umps = self.umps.get_l()
        l = ls[-1]
        old_l = 0
        while True:
            diff = l - l_umps
            w_pos = il-1/2
            diff_norm = np.sqrt(np.abs(self.lr_inner(diff, diff, w_pos)))
            l_umps_norm = np.sqrt(np.abs(self.lr_inner(l_umps, l_umps, w_pos)))
            non_canonicality = np.real(diff_norm/l_umps_norm)
            if non_canonicality < change_threshold:
                break
            # Check that l is still changing.
            diff = l - old_l
            diff_norm = diff.norm()
            l_norm = l.norm()
            if np.abs(diff_norm/l_norm) < 1e-7:
                msg = ("Non-canonicality is only at {}, but we break "
                       "expanding to the right since l has stopped "
                       "changing.".format(non_canonicality))
                raise RuntimeError(msg)
            old_l = l
            # Update l, expand, and canonicalize.
            l = self.apply_transmat_l(l, il)
            gi = self.umps.recanonicalize_build_transformation_l(l)
            self.extend_window_right()
            error = self.gauge_transform(
                None, gi, il-1/2, transform_transmats=False, **kwargs
            )
            errors.append(error)
            il += 1

        # Similarly push the left boundary.
        r_umps = self.umps.get_r()
        r = rs[-1]
        old_r = 0
        while True:
            diff = r - r_umps
            w_pos = ir+1/2
            diff_norm = np.sqrt(np.abs(self.lr_inner(diff, diff, w_pos)))
            r_umps_norm = np.sqrt(np.abs(self.lr_inner(r_umps, r_umps, w_pos)))
            non_canonicality = np.real(diff_norm/r_umps_norm)
            if non_canonicality < change_threshold:
                break
            # Check that r is still changing.
            diff = r - old_r
            diff_norm = diff.norm()
            r_norm = r.norm()
            if np.abs(diff_norm/r_norm) < 1e-7:
                msg = ("Non-canonicality is only at {}, but we break "
                       "expanding to the left since r has stopped "
                       "changing.".format(non_canonicality))
                raise RuntimeError(msg)
            old_r = r
            # Update r, expand, and canonicalize.
            r = self.apply_transmat_r(r, ir)
            gi = self.umps.recanonicalize_build_transformation_r(r)
            self.extend_window_left()
            error = self.gauge_transform(
                gi, None, self.lbound+1/2, transform_transmats=False,
                **kwargs
            )
            errors.append(error)
            ir -= 1

        # Finally transform the UMPS as well, this time truncating.
        # TODO We shouldn't have to "force" this, because we know the
        # UMPS is canonical, we just want to truncate it more than it
        # has been so far.
        umps_transform = self.umps.canonicalize(
            force=True, return_transformation=True, confirm=confirm,
            crude=crude, **kwargs
        )
        g1, g2 = umps_transform[0], umps_transform[1]
        w_norm = umps_transform[-2]
        if w_norm is not None and g1 is not None and g2 is not None:
            self.gauge_transform_boundaries(g1, g2, w_norm,
                                            transform_transmats=False)

        error = max(errors) if errors else 0

        # We have no guarantee that canonicality was actually
        # reached, so check, or flag as not canonical.
        if confirm or not crude:
            all_canonical = self.umps.canonical
            for i in range(1, self.length()):
                l_pos = self.lbound+i
                r_pos = self.rbound-i
                l = self.get_l(l_pos)
                r = self.get_r(r_pos)
                threshold = change_threshold*100
                l_is_eye = self.transmat_is_eye(l, l_pos-1/2,
                                                threshold=threshold)
                r_is_eye = self.transmat_is_eye(r, r_pos+1/2,
                                                threshold=threshold)
                all_canonical = all_canonical and l_is_eye and r_is_eye
                if not all_canonical:
                    # We already know we are not canonical, so no
                    # need to check further.
                    break
            self.canonical = all_canonical
        else:
            self.canonical = False
        if error > 0:
            self.normalized = False

        if not crude:
            error_inner = self.canonicalize(crude=True, confirm=True, eps=0)
            error = max(error, error_inner)
            if not self.canonical:
                msg = "McMPS.recanonicalize failed to canonicalize."
                warnings.warn(msg)

        self.change_identifier()
        return error

    def apply_transmat_l_op(self, O, x, i, conj_mps=None):
        l = len(O.shape)
        if l == 2:
            return self.apply_transmat_l_op_onesite(O, x, i, conj_mps=conj_mps)
        if l == 4:
            return self.apply_transmat_l_op_twosite(O, x, i, conj_mps=conj_mps)
        if l == 6:
            return self.apply_transmat_l_op_threesite(O, x, i,
                                                      conj_mps=conj_mps)

    def apply_transmat_r_op(self, O, x, i, conj_mps=None):
        l = len(O.shape)
        if l == 2:
            return self.apply_transmat_r_op_onesite(O, x, i, conj_mps=conj_mps)
        if l == 4:
            return self.apply_transmat_r_op_twosite(O, x, i, conj_mps=conj_mps)
        if l == 6:
            return self.apply_transmat_r_op_threesite(O, x, i,
                                                      conj_mps=conj_mps)

    def apply_transmat_l_op_onesite(self, O, x, i, conj_mps=None):
        A = self.get_leftweight_tensor(i)
        A_conj = A.conjugate()
        A = A if conj_mps is None else conj_mps.get_leftweight_tensor(i)
        y = ncon((A_conj,
                  x, O.conjugate(),
                  A),
                 ([3,1,-1],
                  [3,2], [1,4],
                  [2,4,-2]))
        return y

    def apply_transmat_r_op_onesite(self, O, x, i, conj_mps=None):
        A = self.get_rightweight_tensor(i)
        A_conj = (A.conjugate() if conj_mps is None
                  else conj_mps.get_rightweight_tensor(i).conjugate())
        y = ncon((A,
                  O, x,
                  A_conj),
                 ([-1,1,3],
                  [1,4], [3,2],
                  [-2,4,2]))
        return y

    def apply_transmat_l_op_twosite(self, O, x, i, conj_mps=None):
        A1 = self.get_leftweight_tensor(i)
        A1_conj = A1.conjugate()
        A1 = A1 if conj_mps is None else conj_mps.get_leftweight_tensor(i)
        A2 = self.get_leftweight_tensor(i+1)
        A2_conj = A2.conjugate()
        A2 = A2 if conj_mps is None else conj_mps.get_leftweight_tensor(i+1)
        y = ncon((A1_conj, A2_conj,
                  x, O.conjugate(),
                  A1, A2),
                 ([1,3,5], [5,6,-1],
                  [1,2], [3,6,4,7],
                  [2,4,8], [8,7,-2]))
        return y

    def apply_transmat_l_op_threesite(self, O, x, i, conj_mps=None):
        A1 = self.get_leftweight_tensor(i-1)
        A1_conj = A1.conjugate()
        A1 = A1 if conj_mps is None else conj_mps.get_leftweight_tensor(i-1)
        A2 = self.get_leftweight_tensor(i)
        A2_conj = A2.conjugate()
        A2 = A2 if conj_mps is None else conj_mps.get_leftweight_tensor(i)
        A3 = self.get_leftweight_tensor(i+1)
        A3_conj = A3.conjugate()
        A3 = A3 if conj_mps is None else conj_mps.get_leftweight_tensor(i+1)
        y = ncon((A1_conj, A2_conj, A3_conj,
                  x, O.conjugate(),
                  A1, A2, A3),
                 ([1,3,5], [5,6,9], [9,10,-1],
                  [1,2], [3,6,10,4,7,12],
                  [2,4,8], [8,7,11], [11,12,-2]))
        return y

    def apply_transmat_r_op_twosite(self, O, x, i, conj_mps=None):
        A1 = self.get_rightweight_tensor(i)
        A1_conj = (A1.conjugate() if conj_mps is None
                   else conj_mps.get_rightweight_tensor(i).conjugate())
        A2 = self.get_rightweight_tensor(i+1)
        A2_conj = (A1.conjugate() if conj_mps is None
                   else conj_mps.get_rightweight_tensor(i+1).conjugate())
        y = ncon((A1, A2,
                  O, x,
                  A1_conj, A2_conj),
                 ([-1,5,6], [6,3,1],
                  [5,3,7,4], [1,2],
                  [-2,7,8], [8,4,2]))
        return y

    def apply_transmat_r_op_threesite(self, O, x, i, conj_mps=None):
        A1 = self.get_rightweight_tensor(i-1)
        A1_conj = (A1.conjugate() if conj_mps is None
                   else conj_mps.get_rightweight_tensor(i-1).conjugate())
        A2 = self.get_rightweight_tensor(i)
        A2_conj = (A1.conjugate() if conj_mps is None
                   else conj_mps.get_rightweight_tensor(i).conjugate())
        A3 = self.get_rightweight_tensor(i+1)
        A3_conj = (A1.conjugate() if conj_mps is None
                   else conj_mps.get_rightweight_tensor(i+1).conjugate())
        y = ncon((A1, A2, A3,
                  O, x,
                  A1_conj, A2_conj, A3_conj),
                 ([-1,10,9], [9,5,6], [6,3,1],
                  [10,5,3,12,7,4], [1,2],
                  [-2,12,11], [11,7,8], [8,4,2]))
        return y

    def expect_local(self, O, i, conj_mps=None, normalize=True):
        self.normalize()
        if conj_mps is not None:
            conj_mps.normalize()
        else:
            if not normalize and np.abs(self.umps.normfactor - 1) > 1e-12:
                msg = ("In expect_local, normalize is False, but the UMPS"
                       "normfactor is {}. Proceeding as if it was 1, though."
                       .format(self.umps.normfactor))
                warnings.warn(msg)
        if not normalize:
            c = conj_mps if conj_mps else self
            rbound = max(c.rbound, self.rbound)
            lbound = min(c.lbound, self.lbound)
            K = rbound - lbound + 1
            N = self.length()
            M = c.length()
            self_cumulative = self.normfactor * self.umps.normfactor**(K-N)
            c_cumulative = c.normfactor * c.umps.normfactor**(K-M)
            total_normfactor = self_cumulative * np.conjugate(c_cumulative)
        Osize = int(len(O.shape)/2)
        if Osize==1:
            l = self.get_l(i, conj_mps=conj_mps)
            r = self.get_r(i, conj_mps=conj_mps)
            l = self.apply_transmat_l_op(O, l, i, conj_mps=conj_mps)
            expectation = self.lr_inner(l, r, i+1/2, conj_mps=conj_mps)
        elif Osize==2:
            l = self.get_l(i, conj_mps=conj_mps)
            r = self.get_r(i+1, conj_mps=conj_mps)
            l = self.apply_transmat_l_op(O, l, i, conj_mps=conj_mps)
            expectation = self.lr_inner(l, r, i+3/2, conj_mps=conj_mps)
        elif Osize==3:
            l = self.get_l(i-1, conj_mps=conj_mps)
            r = self.get_r(i+1, conj_mps=conj_mps)
            l = self.apply_transmat_l_op(O, l, i, conj_mps=conj_mps)
            expectation = self.lr_inner(l, r, i+3/2, conj_mps=conj_mps)
        if not normalize:
            expectation *= total_normfactor
        return expectation

    def expect_twopoint(self, O1, O2, i1, i2, conj_mps=None, normalize=True):
        self.normalize()
        if conj_mps is not None:
            conj_mps.normalize()
        else:
            if not normalize and np.abs(self.umps.normfactor - 1) > 1e-12:
                msg = ("In expect_twopoint, normalize is False, but the UMPS"
                       "normfactor is {}. Proceeding as if it was 1, though."
                       .format(self.umps.normfactor))
                warnings.warn(msg)
        if not normalize:
            c = conj_mps if conj_mps else self
            rbound = max(c.rbound, self.rbound)
            lbound = min(c.lbound, self.lbound)
            K = rbound - lbound + 1
            N = self.length()
            M = c.length()
            self_cumulative = self.normfactor * self.umps.normfactor**(K-N)
            c_cumulative = c.normfactor * c.umps.normfactor**(K-M)
            total_normfactor = self_cumulative * np.conjugate(c_cumulative)
        if i1 == i2:
            msg = "In expect_twopoint, operators are on the same site."
            raise ValueError(msg)
        if i1 > i2:
            i1, i2 = i2, i1
            O1, O2 = O2, O1
        local_O1 = self.expect_local(O1, i1, conj_mps=conj_mps,
                                     normalize=normalize)
        local_O2 = self.expect_local(O2, i2, conj_mps=conj_mps,
                                     normalize=normalize)
        disconnected = local_O1 * local_O2
        
        l = self.get_l(i1, conj_mps=conj_mps)
        r = self.get_r(i2, conj_mps=conj_mps)
        l = self.apply_transmat_l_op(O1, l, i1, conj_mps=conj_mps)
        r = self.apply_transmat_r_op(O2, r, i2, conj_mps=conj_mps)
        for i in range(i1+1, i2):
            l = self.apply_transmat_l(l, i, conj_mps=conj_mps)
        result = self.lr_inner(l, r, i2-1/2, conj_mps=conj_mps)
        if not normalize:
            result *= total_normfactor
        result -= disconnected
        return result

    def extend_window_right(self):
        self.tensors.append(self.umps.tensor.copy())
        self.weightss.append(self.umps.weights.copy())
        self.rbound += 1
        self.normfactor *= self.umps.normfactor
        if self.umps.normalized:
            self.rs = [self.umps.get_r()] + self.rs
        else:
            self.rs = []
            self.normalized = False
        self.canonical = self.canonical and self.umps.canonical
        return None

    def extend_window_left(self):
        self.tensors = [self.umps.tensor.copy()] + self.tensors
        self.weightss = [self.umps.weights.copy()] + self.weightss
        self.lbound -= 1
        self.normfactor *= self.umps.normfactor
        if self.umps.normalized:
            self.ls = [self.umps.get_l()] + self.ls
        else:
            self.ls = []
            self.normalized = False
        self.canonical = self.canonical and self.umps.canonical
        return None

    def absorb_mpo(self, mpo, is_unitary=False):
        self.umps.absorb_mpo(mpo, is_unitary=is_unitary)
        for i in range(self.lbound, self.rbound+1):
            tensor = self.tensor(i)
            tensor = ncon((tensor, mpo), ([-2,1,-22], [-1,1,-21,-11]))
            tensor = tensor.join_indices([0,1], [3,4])
            self.set_tensor(tensor, i)
            if i != self.rbound:
                weights = self.weights(i+1/2)
                ones = type(mpo).ones(mpo.shape[0])
                weights = ncon((weights, ones), ([-2], [-1]))
                weights = weights.join_indices([0,1])
                self.set_weights(weights, i+1/2)
        self.ls = []
        self.rs = []
        self.conj_ls = []
        self.conj_rs = []
        self.canonical = False
        if not is_unitary:
            self.normalized = False
        self.change_identifier()
        return None

    def halfsystem_fidelity_l(self, conj_mps, position, normalize=True,
                              return_u=False):
        if np.abs(position+1/2 - int(np.round(position+1/2))) > 1e-14:
            msg = "position is not a half integer: {}".format(position)
            raise ValueError(msg)
        r_self = self.get_r(int(np.round(position-1/2)))
        r_conj = conj_mps.get_r(int(np.round(position-1/2)))
        gi_self = self.umps.recanonicalize_build_transformation_r(
            r_self
        )
        gi_conj = conj_mps.umps.recanonicalize_build_transformation_r(
            r_conj
        )
        l_mixed = self.get_l(int(np.round(position+1/2)), conj_mps=conj_mps)
        w = self.weights(position)
        wc = conj_mps.weights(position).conjugate()
        lww = l_mixed.conjugate().multiply_diag(w, 0, direction="left")
        lww = lww.multiply_diag(wc, 1, direction="right")
        lww = ncon((gi_self, lww, gi_conj.conjugate()),
                   ([1,-1], [1,2], [2,-2]))
        u, s, v = lww.svd(0, 1)
        l_fid = s.sum()
        if not normalize:
            normfactor = self.normfactor * np.conjugate(conj_mps.normfactor)
            l_fid *= normfactor
        if return_u:
            u = ncon((u.conjugate(), v.conjugate()),
                     ([-1,1], [1,-2]))
            return l_fid, u
        else:
            return l_fid

    def halfsystem_fidelity_r(self, conj_mps, position, normalize=True,
                              return_u=False):
        if np.abs(position+1/2 - int(np.round(position+1/2))) > 1e-14:
            msg = "position is not a half integer: {}".format(position)
            raise ValueError(msg)
        l_self = self.get_l(int(np.round(position+1/2)))
        l_conj = conj_mps.get_l(int(np.round(position+1/2)))
        gi_self = self.umps.recanonicalize_build_transformation_l(
            l_self
        )
        gi_conj = conj_mps.umps.recanonicalize_build_transformation_l(
            l_conj
        )
        r_mixed = self.get_r(int(np.round(position-1/2)), conj_mps=conj_mps)
        w = self.weights(position)
        wc = conj_mps.weights(position).conjugate()
        rww = r_mixed.multiply_diag(w, 0, direction="right")
        rww = rww.multiply_diag(wc, 1, direction="left")
        rww = ncon((gi_self, rww, gi_conj.conjugate()),
                   ([-1,1], [1,2], [-2,2]))
        u, s, v = rww.svd(0, 1)
        r_fid = s.sum()
        if not normalize:
            normfactor = self.normfactor * np.conjugate(conj_mps.normfactor)
            r_fid *= normfactor
        if return_u:
            u = ncon((u.conjugate(), v.conjugate()),
                     ([-1,1], [1,-2]))
            return r_fid, u
        else:
            return r_fid

    def halfsystem_fidelity(self, conj_mps, position, **kwargs):
        l_fid = self.halfsystem_fidelity_l(conj_mps, position, **kwargs)
        r_fid = self.halfsystem_fidelity_r(conj_mps, position, **kwargs)
        return l_fid, r_fid

    def reduced_density_matrix(self, pos_l, pos_r, conj_mps=None,
                               normalize=True):
        if normalize:
            self.normalize()
            if conj_mps is not None:
                conj_mps.normalize()
        width = pos_r - pos_l + 1
        l = self.get_l(pos_l, conj_mps=conj_mps).conjugate()
        for i in range(width):
            w = self.weights(pos_l+i-1/2)
            T = self.tensor(pos_l+i)
            wT = T.multiply_diag(w, 0, direction="left")
            if conj_mps is None:
                wT_conj = wT.conjugate()
            else:
                w_conj = conj_mps.weights(pos_l+i-1/2)
                T_conj = conj_mps.tensor(pos_l+i)
                wT_conj = T_conj.multiply_diag(w_conj, 0, direction="left")
                wT_conj = wT_conj.conjugate()
            l_inds = [-j for j in range(1, 2*i+1)]
            l_inds += [1,2]
            l = ncon((l, wT, wT_conj), (l_inds, [1,-100,-200], [2,-101,-201]))
        r = self.get_r(pos_r, conj_mps=conj_mps)
        w = self.weights(pos_r+1/2)
        if conj_mps is None:
            w_conj = w.conjugate()
        else:
            w_conj = conj_mps.weights(pos_l+width-1/2).conjugate()
        rww = r.multiply_diag(w, 0, direction="left")
        rww = rww.multiply_diag(w_conj, 1, direction="right")
        l_inds = [-j for j in range(1, 2*width+1)]
        l_inds += [1,2]
        rho = ncon((l, rww), (l_inds, [1,2]))
        perm = [2*i for i in range(width)] + [2*i+1 for i in range(width)]
        rho = rho.transpose(perm)
        if not normalize:
            rho *= self.normfactor
            if conj_mps is None:
                rho *= self.normfactor.conjugate()
            else:
                rho *= conj_mps.normfactor.conjugate()
        return rho

    def window_fidelity_costphys(self, conj_mps, pos_l, pos_r=None,
                                 normalize=True, log=False):
        pos_r = pos_l if pos_r is None else pos_r
        rho = self.reduced_density_matrix(pos_l, pos_r, normalize=normalize)
        rho_conj = conj_mps.reduced_density_matrix(pos_l, pos_r,
                                                   normalize=normalize)
        width = pos_r - pos_l + 1
        rho = rho.join_indices(list(range(width)),
                               list(range(width,2*width)))
        rho_conj = rho_conj.join_indices(list(range(width)),
                                         list(range(width,2*width)))
        rho = rho.to_ndarray()
        rho_conj = rho_conj.to_ndarray()
        rho_sqrt = spla.sqrtm(rho)
        rho_conj_sqrt = spla.sqrtm(rho_conj)
        M = np.dot(rho_sqrt, rho_conj_sqrt)
        S = np.linalg.svd(M)[1]
        fid = np.sum(S)
        if log:
            logging.info("Window fidelity: {}".format(fid))
        # TODO do we need normfactors here?
        return fid

    def window_fidelity_costvirt(self, conj_mps, pos_l, pos_r=None,
                                 upto=False, normalize=True, log=False):
        pos_r = pos_l if pos_r is None else pos_r
        res = []

        T = self.transmat_l(pos_l, conj_mps=conj_mps)

        l_self = self.get_l(pos_l)
        l_conj = conj_mps.get_l(pos_l)
        gil_self = self.umps.recanonicalize_build_transformation_l(l_self)
        gil_conj = conj_mps.umps.recanonicalize_build_transformation_l(l_conj)
        T = ncon((gil_self, gil_conj.conjugate(), T),
                 ([-1,1], [-2,2], [1,2,-3,-4]))

        for i in range(pos_l+1, pos_r+1):
            Ti = self.transmat_l(i, conj_mps=conj_mps)
            T = ncon((T, Ti), ([-1,-2,1,2], [1,2,-11,-12]))
            if upto or i==pos_r:
                w = self.weights(i+1/2)
                w_conj = conj_mps.weights(i+1/2)
                Tw = T.multiply_diag(w, 2, direction="right")
                Tw = Tw.multiply_diag(w_conj, 3, direction="left")

                r_self = self.get_r(i)
                r_conj = conj_mps.get_r(i)
                gir_self = self.umps.recanonicalize_build_transformation_r(r_self)
                gir_conj = conj_mps.umps.recanonicalize_build_transformation_r(r_conj)

                Tw = ncon((Tw, gir_self, gir_conj.conjugate()),
                         ([-1,-2,3,4], [3,-3], [4,-4]))

                S = Tw.svd([0,2], [1,3])[1]
                fid = S.sum()
                if log:
                    logging.info("Window fidelity up to {}: {}".format(i, fid))
                res.append(fid)
        res = np.array(res)
        if not normalize:
            normfactor = self.normfactor * np.conjugate(conj_mps.normfactor)
            res *= normfactor
        if upto:
            return res
        else:
            return res[0]

    # The default option.
    def window_fidelity(self, conj_mps, pos_l, pos_r=None, upto=False,
                        normalize=True, log=False):
        pos_r = pos_l if pos_r is None else pos_r
        if pos_r - pos_l < 5 and not upto:
            fid = self.window_fidelity_costphys(conj_mps, pos_l, pos_r,
                                                normalize, log)
        else:
            fid = self.window_fidelity_costvirt(conj_mps, pos_l, pos_r,
                                                upto, normalize, log)
        return fid

    def window_fidelity_separate(self, conj_mps, pos_l, pos_r=None,
                                 normalize=True, return_us=False,
                                 max_counter=1000, eps_conv=1e-8,
                                 initial_us=None):
        pos_r = pos_l if pos_r is None else pos_r

        r_self = self.get_r(pos_r)
        r_conj = conj_mps.get_r(pos_r)
        gir_self = self.umps.recanonicalize_build_transformation_r(r_self)
        gir_conj = conj_mps.umps.recanonicalize_build_transformation_r(r_conj)

        l_self = self.get_l(pos_l)
        l_conj = conj_mps.get_l(pos_l)
        gil_self = self.umps.recanonicalize_build_transformation_l(l_self)
        gil_conj = conj_mps.umps.recanonicalize_build_transformation_l(l_conj)

        # Optimize for unitaries at both ends.
        # First find initial guesses for ul and ur.
        ul, ur = (None, None) if initial_us is None else initial_us
        use_initial = (
            ul is not None
            and
            ur is not None
            and
            ul.compatible_indices(self.tensor(pos_l), 0, 0)
            and
            ul.compatible_indices(conj_mps.tensor(pos_l), 1, 0)
            and
            ur.compatible_indices(self.tensor(pos_r), 0, 2)
            and
            ur.compatible_indices(conj_mps.tensor(pos_r), 1, 2)
        )
        if not use_initial:
            fid, ul = self.halfsystem_fidelity_r(
                conj_mps, pos_l-1/2, normalize=normalize, return_u=True
            )
            fid, ur = self.halfsystem_fidelity_l(
                conj_mps, pos_r+1/2, normalize=normalize, return_u=True
            )
        else:
            fid = np.inf
        change = np.inf
        counter = 0

        # Then iteratively optimize.
        while counter < max_counter and change > eps_conv:
            T_rtrace = ur
            for i in reversed(range(pos_l, pos_r+1)):
                T_rtrace = self.apply_transmat_r(T_rtrace, i,
                                                 conj_mps=conj_mps)
            w = self.weights(pos_l-1/2)
            w_conj = conj_mps.weights(pos_l-1/2)
            T_rtrace = T_rtrace.multiply_diag(w, 0, direction="left")
            T_rtrace = T_rtrace.multiply_diag(w_conj, 1, direction="right")
            u, s, v = T_rtrace.svd(0,1)
            ul = ncon((u.conjugate(), v.conjugate()), ([-1,1], [1,-2]))

            T_ltrace = ul.conjugate()
            for i in range(pos_l, pos_r+1):
                T_ltrace = self.apply_transmat_l(T_ltrace, i,
                                                 conj_mps=conj_mps)
            T_ltrace = T_ltrace.conjugate()
            w = self.weights(pos_r+1/2)
            w_conj = conj_mps.weights(pos_r+1/2)
            T_ltrace = T_ltrace.multiply_diag(w, 0, direction="right")
            T_ltrace = T_ltrace.multiply_diag(w_conj, 1, direction="left")
            u, s, v = T_ltrace.svd(0,1)
            ur = ncon((u.conjugate(), v.conjugate()), ([-1,1], [1,-2]))

            old_fid = fid
            fid = s.sum()
            change = np.abs((fid - old_fid)/fid)
        if not normalize:
            normfactor = self.normfactor * np.conjugate(conj_mps.normfactor)
            fid *= normfactor
        if return_us:
            return fid, ul, ur
        else:
            return fid




==> anc/MPS/UMPS.py <==
import numpy as np
import logging
import warnings
from copy import deepcopy
from ncon import ncon
from tntools.ncon_sparseeig import ncon_sparseeig
from tensors import Tensor

class UMPS:

    min_eps = 1e-10

    copy = deepcopy
    __copy__ = copy

    def __init__(self, tensor, weights, normfactor=1.):
        self.tensor = tensor
        self.weights = weights
        self.canonical = False
        self.normalized = False
        self.normfactor = normfactor
        return None

    @classmethod
    def random(cls, physdim, virtdim, tensorcls=Tensor, dtype=np.complex_,
               random_weights=False):
        dirs = [1,-1,-1]
        tensor = tensorcls.random([virtdim, physdim, virtdim],
                                  dirs=dirs).astype(dtype)-0.5
        if dtype==np.complex_:
            tensor += 1j*(tensorcls.random([virtdim, physdim, virtdim],
                                           dirs=dirs).astype(dtype)-0.5)
        if hasattr(tensor, "defval"):
            tensor.defval = 0  # The 0.5 may have thrown it off.
            tensor.invar = True
        if random_weights:
            weights = tensorcls.random([virtdim], dirs=[1], invar=False)
        else:
            weights = tensorcls.ones([virtdim], dirs=[1], dtype=dtype, invar=False)
        return cls(tensor, weights)

    @staticmethod
    def parse_direction(direction):
        direction = direction.strip().lower()
        if direction in {"l", "left"}:
            return "l"
        elif direction in {"r", "right"}:
            return "r"
        else:
            msg = "Unknown direction: {}".format(direction)
            raise ValueError(msg)

    def reset_normfactor(self):
        normfactor = self.normfactor
        self.normfactor = 1.
        return normfactor

    def virtualdim(self):
        return self.tensortype().flatten_dim(self.tensor.shape[0])

    def tensortype(self):
        return type(self.tensor)

    def conjugate(self):
        conj = self.copy()
        conj.tensor = conj.tensor.conjugate()
        conj.normfactor = np.conjugate(conj.normfactor)
        if conj.normalized:
            conj.__l__ = None if conj.__l__ is None else conj.__l__.conjugate()
            conj.__r__ = None if conj.__r__ is None else conj.__r__.conjugate()
        return conj

    def get_leftweight_tensor(self):
        A = self.tensor.multiply_diag(self.weights, 0, direction="left")
        return A

    def get_rightweight_tensor(self):
        A = self.tensor.multiply_diag(self.weights, 2, direction="right")
        return A

    def get_l(self):
        self.normalize()
        l = self.__l__.copy()
        return l

    def get_r(self):
        self.normalize()
        r = self.__r__.copy()
        return r

    def get_lr(self):
        l = self.get_l()
        r = self.get_r()
        return l, r

    def lr_inner(self, l, r):
        weights = self.weights
        rww = r.multiply_diag(
            weights, 0, direction="left"
        ).multiply_diag(
            weights, 1, direction="right"
        )
        n = ncon((l.conjugate(), rww), ([1,2], [1,2])).value()
        return n

    def transmat(self, direction):
        direction = self.parse_direction(direction)
        if direction == "l":
            return self.transmat_l()
        else:
            return self.transmat_r()

    def apply_transmat(self, x, direction):
        direction = self.parse_direction(direction)
        if direction == "l":
            return self.apply_transmat_l(x)
        else:
            return self.apply_transmat_r(x)

    def transmat_l(self):
        A = self.get_leftweight_tensor()
        A_conj = A.conjugate()
        return ncon((A, A_conj), ([-1,1,-11], [-2,1,-12]))

    def transmat_r(self):
        A = self.get_rightweight_tensor()
        A_conj = A.conjugate()
        return ncon((A, A_conj), ([-1,1,-11], [-2,1,-12]))

    def apply_transmat_l(self, x):
        A = self.get_leftweight_tensor()
        A_conj = A.conjugate()
        return ncon((A_conj, x, A), ([1,2,-1], [1,3], [3,2,-2]))

    def apply_transmat_r(self, x):
        A = self.get_rightweight_tensor()
        A_conj = A.conjugate()
        return ncon((A, x, A_conj), ([-1,2,1], [1,3], [-2,2,3]))

    def transmat_eigs_dense(self, direction, nev):
        direction = self.parse_direction(direction)
        T = self.transmat(direction)
        if direction == "r":
            S, U = T.eig([0,1], [2,3], chis=nev, break_degenerate=True)
        if direction == "l":
            # We take the conjugate of T to match the convention of
            # apply_transmat.
            S, U = T.conjugate().eig([2,3], [0,1], chis=nev,
                                     break_degenerate=True)
        return S, U

    def transmat_eigs_sparse(self, direction, nev):
        # TODO If nev=1, we could use the identity/the old eigenvector
        # as an initial guess for eigs.
        direction = self.parse_direction(direction)
        if direction == "l":
            A = self.get_leftweight_tensor()
            A_conj = A.conjugate()
            S, U = ncon_sparseeig(
                (A_conj, A), ([-1,3,-11], [-2,3,-12]),
                right_inds=[0,1], left_inds=[2,3],
                matvec_order=[1,2,3], rmatvec_order=[11,12,3],
                matmat_order=[1,2,3], chis=[nev]
            )
        else:
            A = self.get_rightweight_tensor()
            A_conj = A.conjugate()
            S, U = ncon_sparseeig(
                (A, A_conj), ([-11,3,-1], [-12,3,-2]),
                right_inds=[0,1], left_inds=[2,3],
                matvec_order=[1,2,3], rmatvec_order=[11,12,3],
                matmat_order=[1,2,3], chis=[nev]
            )
        return S, U

    def transmat_eigs(self, direction, nev, max_dense_virtualdim=30):
        virtualdim = self.virtualdim()
        if virtualdim <= max_dense_virtualdim or nev >= virtualdim**2:
            return self.transmat_eigs_dense(direction, nev)
        else:
            return self.transmat_eigs_sparse(direction, nev)

    def transmat_is_eye(self, t, threshold=1e-8):
        dim = t.shape[0]
        qim = None if t.qhape is None else t.qhape[0]
        eye = type(t).eye(dim, qim=qim)
        eye_norm = self.weights.norm()
        diff = t - eye
        diff_norm = np.sqrt(np.abs(self.lr_inner(diff, diff)))
        t_is_eye = diff_norm/eye_norm < threshold
        return t_is_eye

    def normalize(self, force=False):
        if force or not self.normalized:
            return self.renormalize()
        else:
            return 1.

    def renormalize(self):
        w_norm = self.weights.norm()
        factor = w_norm
        self.weights /= factor
        SL, UL = self.transmat_eigs("l", 1)
        SR, UR = self.transmat_eigs("r", 1)
        # Note that the following relies on the knowledge that since l
        # and r have to be positive semidefinite, they must also have
        # symmetry charge 0.
        S1 = SR.sum()  # Simplest way of getting the single value from SR.
        vect00 = type(SR).ones(SR.shape, qhape=SR.qhape, dirs=SR.dirs,
                               invar=False)
        l = ncon((UL, vect00), ([-1,-2,1], [1]))
        r = ncon((UR, vect00), ([-1,-2,1], [1]))
        if hasattr(l, "invar"):
            l.invar = True
        if hasattr(r, "invar"):
            r.invar = True
        factor *= np.sqrt(S1)
        self.tensor /= np.sqrt(S1)
        # We want both l and r to be Hermitian and pos. semi-def.
        # We know they are that, up to a phase.
        # We can find this phase, and divide it away, because it is also the
        # phase of the trace of l (respectively r).
        r_tr = r.trace()
        phase_r = r_tr/np.abs(r_tr)
        r /= phase_r
        l_tr = l.trace()
        phase_l = l_tr/np.abs(l_tr)
        l /= phase_l
        # Finally divide them by a real scalar that makes
        # their inner product be 1.
        n = self.lr_inner(l, r)
        abs_n = np.abs(n)
        sfac = np.sqrt(abs_n)
        l /= sfac
        r /= sfac
        self.__l__ = l
        self.__r__ = r
        self.normfactor *= factor
        self.normalized = True
        return w_norm

    def canonicalize(self, force=False, **kwargs):
        if force or not self.canonical:
            return self.recanonicalize(**kwargs)
        else:
            return (None, None, None, None, 1, 0)

    def gauge_transform(self, g1i, g2i, return_transformation=False, **kwargs):
        w_old = self.weights
        gwg = ncon((g2i.multiply_diag(w_old, 1, direction="right"), g1i),
                 ([-1,1], [1,-2]))
        if not "eps" in kwargs or kwargs["eps"] < self.min_eps:
            kwargs["eps"] = self.min_eps
        U, w, V, error = gwg.svd(0, 1, return_rel_err=True, **kwargs)

        # Construct the transformations g1 and g2.
        if hasattr(w, "defval"):
            w.defval = np.inf  # TODO Ugly hack to avoid division by zero.
        w_inv = 1/w
        if hasattr(w, "defval"):
            w.defval = 0  # TODO Ugly hack to avoid division by zero.
        g1 = ncon((U.conjugate(), g2i), ([1,-1], [1,-2]))
        g1 = g1.multiply_diag(w_inv, 0, direction="left")
        g1 = g1.multiply_diag(w_old, 1, direction="right")
        g2 = ncon((g1i, V.conjugate()), ([-1,1], [-2,1]))
        g2 = g2.multiply_diag(w_old, 0, direction="left")
        g2 = g2.multiply_diag(w_inv, 1, direction="right")

        T = ncon((g1, self.tensor, g2), ([-1,1], [1,-2,3], [3,-3]))
        self.tensor = T
        self.weights = w
        self.normalized = False
        if return_transformation:
            g1i = ncon((g1i, V.conjugate()), ([-1,1], [-2,1]))
            g2i = ncon((U.conjugate(), g2i), ([1,-1], [1,-2]))
            retval = (g1, g2, g1i, g2i, error)
        else:
            retval = error
        return retval

    # TODO By default, crude should be False.
    def recanonicalize(self, confirm=True, crude=True, confirm_threshold=1e-8,
                       return_transformation=False,**kwargs):
        w_norm = self.normalize()
        l, r = self.get_lr()
        g1i, g2i = self.recanonicalize_build_transformation(l, r)
        g1, g2, g1i, g2i, error = self.gauge_transform(
            g1i, g2i, return_transformation=True, **kwargs
        )
        w_norm *= self.normalize()

        # Check whether canonicality was lost due to truncation.
        if confirm or not crude:
            l, r = self.get_lr()
            l_is_eye = self.transmat_is_eye(l, threshold=confirm_threshold)
            r_is_eye = self.transmat_is_eye(r, threshold=confirm_threshold)
            self.canonical = l_is_eye and r_is_eye
        else:
            self.canonical = False

        if not crude:
            transformation = self.canonicalize(
                eps=0, crude=True, confirm=True,
                return_transformation=return_transformation
            )
            if return_transformation:
                g1b, g2b, g1ib, g2ib, w_normb, errorb = transformation
                if g1b is not None:
                    g1 = ncon((g1b, g1), ([-1,1], [1,-2]))
                if g1ib is not None:
                    g1i = ncon((g1i, g1ib), ([-1,1], [1,-2]))
                if g2b is not None:
                    g2 = ncon((g2, g2b), ([-1,1], [1,-2]))
                if g2ib is not None:
                    g2i = ncon((g2ib, g2i), ([-1,1], [1,-2]))
                w_norm *= w_normb
                error = max(error, errorb)
            if not self.canonical:
                msg = "UMPS.recanonicalize failed to canonicalize."
                warnings.warn(msg)
        if return_transformation:
            retval = (g1, g2, g1i, g2i, w_norm, error)
        else:
            retval = (None, None, None, None, 1, error)
        return retval

    @classmethod
    def recanonicalize_build_transformation(cls, l, r):
        g2i = cls.recanonicalize_build_transformation_l(l)
        g1i = cls.recanonicalize_build_transformation_r(r)
        return g1i, g2i


    @classmethod
    def recanonicalize_build_transformation_l(cls, l):
        evl, Ul = l.eig(0, 1, hermitian=True)
        if (evl/evl.abs().max() < -1e-10).any():
            msg = "Negative values in evl, absing them:\n{}".format(evl)
            warnings.warn(msg)
        evl = evl.abs()
        gi = Ul.conjugate().transpose().multiply_diag(
            evl.sqrt(), 0, direction="left"
        )
        return gi

    @classmethod
    def recanonicalize_build_transformation_r(cls, r):
        evr, Ur = r.eig(0, 1, hermitian=True)
        if (evr/evr.abs().max() < -1e-10).any():
            msg = "Negative values in evr, absing them:\n{}".format(evr)
            warnings.warn(msg)
        evr = evr.abs()
        gi = Ur.multiply_diag(evr.sqrt(), 1, direction="right")
        return gi

    def apply_transmat_l_op(self, O, x):
        l = len(O.shape)
        if l == 2:
            return self.apply_transmat_l_op_onesite(O, x)
        if l == 4:
            return self.apply_transmat_l_op_twosite(O, x)
        if l == 6:
            return self.apply_transmat_l_op_threesite(O, x)
        else:
            msg = "Can't handle an operator with {} legs.".format(l)
            raise ValueError(msg)

    def apply_transmat_r_op(self, O, x):
        l = len(O.shape)
        if l == 2:
            return self.apply_transmat_r_op_onesite(O, x)
        if l == 4:
            return self.apply_transmat_r_op_twosite(O, x)
        if l == 6:
            return self.apply_transmat_r_op_threesite(O, x)
        else:
            msg = "Can't handle an operator with {} legs.".format(l)
            raise ValueError(msg)

    def apply_transmat_l_op_onesite(self, O, x):
        A = self.get_leftweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A_conj,
                  x, O.conjugate(),
                  A),
                 ([3,1,-1],
                  [3,2], [1,4],
                  [2,4,-2]))
        return y

    def apply_transmat_r_op_onesite(self, O, x):
        A = self.get_rightweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A,
                  O, x,
                  A_conj),
                 ([-1,1,3],
                  [1,4], [3,2],
                  [-2,4,2]))
        return y

    def apply_transmat_l_op_twosite(self, O, x):
        A = self.get_leftweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A_conj, A_conj,
                  x, O.conjugate(),
                  A, A),
                 ([1,3,5], [5,6,-1],
                  [1,2], [3,6,4,7],
                  [2,4,8], [8,7,-2]))
        return y

    def apply_transmat_r_op_twosite(self, O, x):
        A = self.get_rightweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A, A,
                  O, x,
                  A_conj, A_conj),
                 ([-1,5,6], [6,3,1],
                  [5,3,7,4], [1,2],
                  [-2,7,8], [8,4,2]))
        return y

    def apply_transmat_l_op_threesite(self, O, x):
        A = self.get_leftweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A_conj, A_conj, A_conj,
                  x, O.conjugate(),
                  A, A, A),
                 ([1,3,5], [5,6,10], [10,9,-1],
                  [1,2], [3,6,9,4,7,12],
                  [2,4,8], [8,7,11], [11,12,-2]))
        return y

    def apply_transmat_r_op_threesite(self, O, x):
        A = self.get_rightweight_tensor()
        A_conj = A.conjugate()
        y = ncon((A, A, A,
                  O, x,
                  A_conj, A_conj, A_conj),
                 ([-1,9,10], [10,5,6], [6,3,1],
                  [9,5,3,11,7,4], [1,2],
                  [-2,11,12], [12,7,8], [8,4,2]))
        return y

    def expect_local(self, O):
        l, r = self.get_lr()
        l = self.apply_transmat_l_op(O, l)
        expectation = self.lr_inner(l, r)
        return expectation

    def expect_twopoint(self, O1, O2, dist):
        local_O1 = self.expect_local(O1)
        local_O2 = self.expect_local(O2)
        disconnected = local_O1 * local_O2
        
        l, r = self.get_lr()
        l = self.apply_transmat_l_op(O1, l)
        r = self.apply_transmat_r_op(O2, r)
        
        result = [self.lr_inner(l, r) - disconnected]
        for i in range(2, dist+1):
            r = self.apply_transmat_r(r)
            value = self.lr_inner(l, r) - disconnected
            result.append(value)
        result = np.array(result)
        return result

    def correlation_length(self):
        if self.virtualdim() < 2:
            xi = 0
        else:
            S, U = self.transmat_eigs("l", 2)
            S0 = S.max()
            S1 = S.min()
            xi = -1/np.log(abs(S1/S0))
        return xi

    def absorb_mpo(self, mpo, is_unitary=False):
        tensor = self.tensor
        weights = self.weights
        tensor = ncon((tensor, mpo), ([-2,1,-22], [-1,1,-21,-11]))
        dirs = None if tensor.dirs is None else [tensor.dirs[0],tensor.dirs[2]]
        tensor = tensor.join_indices([0,1], [3,4], dirs=dirs)
        dirs = weights.dirs
        ones = type(mpo).ones([mpo.shape[0]], dirs=dirs, invar=False)
        # TODO The calling of .diag() is a work around to make this work
        # with AbelianTensor (both have invar=False).
        weights = ncon((weights.diag(), ones.diag()), ([-2,-12], [-1,-11]))
        if weights.dirs is not None:
            dirs = [weights.dirs[1], weights.dirs[3]]
        else:
            dirs = None
        weights = weights.join_indices([0,1], [2,3], dirs=dirs)
        weights = weights.diag().copy()  # The copy avoids a view.
        self.tensor = tensor
        self.weights = weights
        self.canonical = False
        if not is_unitary:
            self.normalized = False
        return None

    def schmidt_profiles_l(self, schmidt_count=np.inf, threshold=1e-5,
                           max_dist=10000):
        # TODO Make this work with symmetries.
        self.canonicalize()
        schmidt_count = min(schmidt_count, self.virtualdim())
        res = {}
        for i in range(schmidt_count):
            for j in range(i):
                A = self.get_leftweight_tensor()
                A_conj = A.conjugate()
                Ai = A[:,:,i]
                Aj = A[:,:,j]
                r = ncon((Ai, Aj.conjugate()), ([-1,1], [-2,1]))
                fids = []
                dist = 0
                while dist < max_dist:
                    dist += 1
                    fid = np.linalg.norm(r, ord='nuc')
                    fids.append(fid)
                    if fid < threshold:
                        break
                    else:
                        r = ncon((A, r, A_conj), ([-1,2,1], [1,3], [-2,2,3]))
                res[(i,j)] = fids
        return res




==> anc/MPS/__init__.py <==
# Creates a package.



==> anc/MPS/mcmps_mpoevolve.py <==
import numpy as np
import pickle
import datetime
from matplotlib import pyplot as plt
from ncon import ncon
from tntools import datadispenser
from .McMPS import McMPS
from .UMPS import UMPS

def mpoevolve(mcmps, mpo, pars):
    mcmps.absorb_mpo(mpo)
    mcmps.canonicalize(chis=pars["chis"], eps=pars["eps"])
    return mcmps


def sigma(c):
    if c=="x":
        res = np.array([[ 0, 1],
                        [ 1, 0]], dtype=np.complex_)
    elif c=="y":
        res = np.array([[ 0j,-1j],
                        [ 1j, 0j]], dtype=np.complex_)
    elif c=="z":
        res = np.array([[ 1, 0],
                        [ 0,-1]], dtype=np.complex_)
    return res


def qising_ham(h_trans=1, h_long=0):
    eye2 = np.eye(2)
    ham = (- ncon((sigma('x'), sigma('x')), ([-1,-11], [-2,-12]))
           - h_trans/2*ncon((eye2, sigma('z')), ([-1,-11], [-2,-12]))
           - h_trans/2*ncon((sigma('z'), eye2), ([-1,-11], [-2,-12]))
           - h_long/2*ncon((sigma('x'), eye2), ([-1,-11], [-2,-12]))
           - h_long/2*ncon((eye2, sigma('x')), ([-1,-11], [-2,-12]))
           + 4/np.pi*ncon((eye2, eye2), ([-1,-11], [-2,-12]))
           )/2
    return ham


def generate_A(pars, step_factor=1.0, lorentzian=False, **kwargs):
    if lorentzian:
        step_dir = 1j
    else:
        step_dir = -1
    A = datadispenser.get_data(
        dbname, "A", pars=pars, complexion_step_direction=step_dir,
        iter_count=0,
        complexion_timestep=pars["complexion_timestep"]*step_factor,
        **kwargs
    )[0]
    return A

    
def entanglement_entropy(w):
    w_sq = w**2
    w_sq /= w_sq.sum()
    ent = -(w_sq*w_sq.log()).sum()# / np.log(len(w))
    return ent


if __name__ == "__main__":
    pars = {"model": "complexion_qising",
            "chis": range(1,50),
            "eps": 1e-5,
            "h_trans": 1.0,
            "h_long": 0.0,
            "complexion_timestep": 1,
            "complexion_spacestep": 1,
            "complexion_eps": 1e-5,
            "complexion_chis": range(1,7)
            }
    dbname = "../data/"

    step_factor = 50
    min_step_factor = 1/8
    max_counter = 1000
    max_sub_counter = 15
    ent_eps = 1e-3
    energy_eps = 1e-3
    N = 10

    A = generate_A(pars, step_factor=step_factor)
    np.set_printoptions(suppress=True, linewidth=120)
    ham = qising_ham(h_trans=pars["h_trans"], h_long=pars["h_long"])
    ham = type(A).from_ndarray(ham)

    umps = UMPS.random(2, min(pars["chis"]), dtype=np.complex_, random_weights=True)
    tensors = []
    weightss = []
    for i in range(N):
        tensor = umps.tensor
        tensor = type(tensor).random(tensor.shape) + 1j*type(tensor).random(tensor.shape)
        tensors.append(tensor.copy())
        if i != N-1:
            weights = umps.weights
            weights = type(weights).random(weights.shape, invar=False)
            weightss.append(weights.copy())
    mcmps = McMPS(umps, tensors, weightss)
    print(mcmps.expect_local(ham, int(N/2)))

    energy = np.inf
    ent = 0
    counter = 0
    sub_counter = 0

    while counter < max_counter:
        sub_counter += 1
        counter += 1
        N = mcmps.length()
        centre = int(N/2)
        print()
        print("Length:", N)
        print("Bond dimension:", mcmps.virtualdim(centre))
        print("Counter: {} ({})".format(counter, sub_counter))
        print("Time step:", step_factor)
        mpoevolve(mcmps, A, pars)
        old_energy = energy
        energy = np.real(mcmps.expect_local(ham, centre))
        energy_change = np.abs((energy - old_energy)/energy)
        print("Energy: {:.3e} ({:.3e})".format(energy, energy_change))
        w = mcmps.weights(centre+1/2)
        old_ent = ent
        ent = entanglement_entropy(w)
        ent_change = np.abs((ent - old_ent)/ent)
        print("Entropy: {:.6f} ({:.3e})".format(ent, ent_change))
        #print("Spectrum:")
        #print(w)
        if  ((ent_change < ent_eps and energy_change < energy_eps)
             or sub_counter > max_sub_counter):
            step_factor *= 0.8
            sub_counter = 0
            if step_factor < min_step_factor:
                break
            else:
                A = generate_A(pars, step_factor=step_factor)
                msg = "\nDecreasing step to {}, A.shape: {}".format(
                    step_factor, A.shape
                )
                print(msg)

    sigmax = np.array([[0,1], [1,0]])
    sigmax = mcmps.tensortype().from_ndarray(sigmax)

    dist = 1000
    twopoints = mcmps.expect_twopoint(sigmax, sigmax, dist)
    f, (ax1, ax2) = plt.subplots(2, 1)
    ax1.semilogy(range(1, dist+1), np.abs(twopoints), marker="o")
    ax2.loglog(range(1, dist+1), np.abs(twopoints), marker="o")

    n = 1000
    exact_points = np.linspace(1, dist, n)
    exact_values = exact_points**(-1/8)
    exact_values *= np.abs(twopoints[0])/exact_values[0]
    ax1.semilogy(exact_points, np.abs(exact_values))
    ax2.loglog(exact_points, np.abs(exact_values))

    plt.show()

    input_write = input("Write to file?")
    if input_write.lower() == "y":
        datetime_str = datetime.datetime.strftime(datetime.datetime.now(),
                                                 '%Y-%m-%d_%H-%M-%S')
        filename = (
            "pickles/{}_ground_state_mcmps_{}_{}.p"
            .format(datetime_str, pars["h_trans"], max(pars["chis"]))
        )
        with open(filename, "wb") as f:
            pickle.dump(mcmps, f)
            print("Wrote to {}.".format(filename))



==> anc/MPS/mcmps_mpoevolve_real.py <==
import numpy as np
import logging
from ncon import ncon

def mpoevolve(mcmps, mpo, pars):
    mcmps.absorb_mpo(mpo)
    error = mcmps.canonicalize(chis=pars["mps_chis"], eps=pars["mps_eps"],
                               crude=False)
    N = mcmps.length()
    eval_point = 0
    w = mcmps.weights(eval_point)
    ent = entanglement_entropy(w)
    logging.info("Length: {}".format(N))
    logging.info("Truncation error: {:.3e}".format(error))
    logging.info("Norm factors: {:.9e} & {:.9e}"
                 .format(mcmps.normfactor, mcmps.umps.normfactor))
    logging.info("Entropy at {}: {}".format(eval_point, ent))
    logging.info("Spectrum at {}:".format(eval_point))
    logging.info(w)
    return mcmps


def entanglement_entropy(w):
    w_sq = (w**2).to_ndarray()
    w_sq /= np.sum(w_sq)
    ent = -np.sum(w_sq*np.log2(w_sq))# / np.log(len(w))
    return ent


def get_operator_insertion(opname):
    if opname == "x":
        op = np.array([[ 0, 1],
                       [ 1, 0]], dtype=np.complex_)
    elif opname == "z":
        op = np.array([[ 1, 0],
                       [ 0,-1]], dtype=np.complex_)
    elif opname == "id":
        op = np.array([[ 1, 0],
                       [ 0, 1]], dtype=np.complex_)
    return op



==> anc/MPS/umps_mpoevolve.py <==
import numpy as np
import warnings
import logging
from tntools import initialtensors
from ncon import ncon
from .UMPS import UMPS
from .McMPS import McMPS

def mpoevolve(umps, mpo, pars):
    umps.absorb_mpo(mpo)
    res = umps.canonicalize(chis=pars["mps_chis"], eps=pars["mps_eps"],
                            crude=True, confirm=False)
    error = res[-1]
    logging.info("Truncation error: {}".format(error))
    return umps

    
def entanglement_entropy(w):
    w_sq = (w**2).to_ndarray()
    w_sq /= np.sum(w_sq)
    ent = -(w_sq*np.log2(w_sq)).sum()# / np.log2(len(w))
    return ent


def optimize_groundstate(ham, pars):
    phys_dim = ham.shape[0]
    if ham.qhape is not None:
        virt_dim = [1]*len(ham.qhape[0])
    else:
        virt_dim = max(1, min(pars["mps_chis"]))
    umps = UMPS.random(phys_dim, virt_dim, tensorcls=type(ham))

    energy = np.real(umps.expect_local(ham))
    ent = entanglement_entropy(umps.weights)
    counter = 0
    sub_counter = 0
    step = pars["initial_timestep"]
    next_step = step*pars["timestep_decreasant"]

    logging.info("Virtual dimension: {}".format(umps.virtualdim()))
    logging.info("Correlation length: {}".format(umps.correlation_length()))
    logging.info("Energy: {}".format(energy))
    logging.info("Entropy: {}".format(ent))

    # TODO Not great, that we are calling the internals of
    # initialtensors. This is to avoid getting huge numbers of
    # prerequisites from datadispenser, but a better solution would be
    # better.
    A = initialtensors.build_complexion(
        ham, pars, complexion_step_direction=-1,
        complexion_timestep=step,
        complexion_spacestep=pars["euclideon_spacestep"],
        complexion_padding=pars["euclideon_padding"],
        complexion_eps=pars["euclideon_eps"],
        complexion_chis=pars["euclideon_chis"]
    )

    while counter < pars["max_counter"]:
        sub_counter += 1
        counter += 1
        logging.info("\nCounter: {} ({})".format(counter, sub_counter))
        logging.info("Time step: {}".format(step))
        old_spectrum = umps.weights
        umps_old = umps.copy()
        mpoevolve(umps, A, pars)
        # Euclidean evolution isn't even supposed to conserve the norm.
        umps.reset_normfactor()

        old_energy = energy
        energy = np.real(umps.expect_local(ham))
        energy_change = np.abs((energy - old_energy)/energy)
        old_ent = ent
        ent = entanglement_entropy(umps.weights)
        ent_change = np.abs((ent - old_ent)/ent)
        spectrum = umps.weights
        try:
            diff = spectrum - old_spectrum
        except (AssertionError, ValueError):
            diff = spectrum
        spectrum_change = diff.norm()

        # Dominant eigenvalue of mixed transfer matrix.
        from tntools.ncon_sparseeig import ncon_sparseeig
        A_umps = umps.get_rightweight_tensor()
        A_umps_old_conj = umps_old.get_rightweight_tensor().conjugate()
        S, U = ncon_sparseeig(
            (A_umps, A_umps_old_conj), ([-11,3,-1], [-12,3,-2]),
            right_inds=[0,1], left_inds=[2,3],
            matvec_order=[1,2,3], rmatvec_order=[11,12,3],
            matmat_order=[1,2,3], chis=[1]
        )
        dom_eigval = S.max()

        # New/old fidelities
        mcmps_umps = McMPS(umps)
        mcmps_umps_old = McMPS(umps_old)
        fid = mcmps_umps.window_fidelity(mcmps_umps_old, 0, 0)
        fid_sep = mcmps_umps.window_fidelity_separate(mcmps_umps_old, 0, 0)

        logging.info("Virtual dimension: {}".format(umps.virtualdim()))
        logging.info("Correlation length: {}".format(umps.correlation_length()))
        logging.info("Energy: {} ({})".format(energy, energy_change))
        logging.info("Entropy: {} ({})".format(ent, ent_change))
        logging.info("Spectrum change: {}".format(spectrum_change))
        logging.info("1 - dominant eigenvalue of mixed transfermatrix: {}".format(1-dom_eigval))
        logging.info("1 - one-site fidelity: {}".format(1-fid))
        logging.info("1 - one-site separable fidelity: {}".format(1-fid_sep))
        
        converged = (ent_change < pars["entropy_eps"]
                     and energy_change < pars["energy_eps"]
                     and spectrum_change < pars["spectrum_eps"])
        if (converged or
                (sub_counter > pars["max_subcounter"]
                 and next_step > pars["min_timestep"])):
            step = next_step
            next_step = step*pars["timestep_decreasant"]
            sub_counter = 0
            if step < pars["min_timestep"]:
                break
            else:
                # TODO Not great, that we are calling the internals of
                # initialtensors. This is to avoid getting huge numbers of
                # prerequisites from datadispenser, but a better solution would be
                # better.
                A = initialtensors.build_complexion(
                    ham, pars, complexion_step_direction=-1,
                    complexion_timestep=step,
                    complexion_spacestep=pars["euclideon_spacestep"],
                    complexion_padding=pars["euclideon_padding"],
                    complexion_eps=pars["euclideon_eps"],
                    complexion_chis=pars["euclideon_chis"]
                )
                msg = "\nDecreasing step to {}, A.shape: {}".format(
                    step, A.shape
                )
                logging.info(msg)

    umps.canonicalize(crude=False, confirm=True)
    return umps



==> anc/README <==
In this folder you can find Python 3/NumPy implementations of the tensor
network methods described in the paper "Uhlmann fidelities from tensor
networks". This code can be used to reproduce the benchmark results for the
Ising model, shown in the paper (except for the tree tensor network results,
see below). It should not be considered a reference implementation, as it is
simply a semi-cleaned snap shot of the author's personal codebase. It includes
unused, possibly broken bits, does certain things in unnecessarily complicated
and over general ways, and is conversely ad hoc at other times. The main
purpose of the code is to function as the ultimate reference for how the
results in the paper were produced, and at the same time as a proof that the
algorithms described in the paper really do produce the plots shown.

The main content is in the files MPS/UMPS.py and MPS/McMPS.py. UMPS.py
implements a class for uniform, infinite Matrix Product States. McMPS
implements a class for infinite Matrix Product States, with a non-uniform
window in the middle, and uniform parts at the ends. In these two files you
can find all the functions for evaluating Uhlmann fidelities for an MPS, as
described in the paper. These two are also the most polished of the source code
files, and should be quite readable. Note that the core content of implementing
what the paper describes, is in a small handful of functions in these two
files. Everything else in this folder is infrastructure built to produce
benchmark results for the Ising model.

The rest of the source code divides into three categories:

1) Tensor network packages
The code makes extensive use of the `tensors`, `ncon`, and `tntools` packages,
which provide basic tensor network routines, as well as some generally useful
convenience classes and methods. These packages can also be found at
https://github.com/mhauru.

2) Plotting code
Quite self-explanatory. See the the files plot_*.py.

2) Supporting code and files
This includes for instance the files in the folder `confs`, which specify the
parameters for the various Python files. Most importantly, this also includes
the `makefile`. It is set up in such a way, that on Unix systems simply running
`make`
should generate all the MPS benchmark results and plots thereof. Other commands
such as `make data_quench_magnetization` and `make plots_convergence` can be
used to only produce some of the data/plots. See the `makefile` for more
details.

Note that some of the data uses somewhat high bond dimensions, and the MPS
implementation provided here also isn't the most performant. Running `make`
should be possible on most modern personal computers, but may take a day or so
to finish. One can of course set up parallel jobs on a cluster to speed things
up.

Finally, the tree tensor network results of Figure 5 are a bit of different
story. They are based on tree tensor network data kindly provided to us by
Stefan Kühn, and thus the full code for generating them is not part of this
package. The file ttn_uhlmann.py has the code that computes the Uhlmann
fidelities from given tree tensor network data and plots it. However, due to
the size of the data for the tree tensor network that we analyse, we were not
able to include it in this package, and thus ttn_uhlmann.py can not be run. We
would be happy to provide the data on request though.

The code is licensed under the MIT license, as described in the file LICENSE.

For any questions, or help with using the code, please contact Markus Hauru at
markus@mhauru.org.


==> anc/confs/conf_mcmps_timeevolution.yaml <==
model: qising
h_trans: 1.0
h_long: 0.0

symmetry_tensors: False
verbosity: 10

mps_chis: !!python/object/apply:builtins.range [1, 51, 1]
mps_eps: !!float 1e-8
euclideon_eps: !!float 1e-8
euclideon_chis: !!python/object/apply:builtins.range [1, 7, 1]
initial_timestep: 50
timestep_decreasant: 0.8
min_timestep: 0.1
entropy_eps: !!float 1e-3
energy_eps: !!float 1e-3
spectrum_eps: !!float 1e-6
max_counter: 5000
ax_subcounter: 30

lorentzion_timestep: 0.2
lorentzion_eps: !!float 1e-8
insertion_early: z
insertion_late: z
max_t: 20
max_x: 25



==> anc/confs/conf_umps.yaml <==
model: qising
h_trans: 1.0
h_long: 0.0

symmetry_tensors: False
verbosity: 10

mps_chis: !!python/object/apply:builtins.range [1, 51, 1]
mps_eps: !!float 1e-8
euclideon_eps: !!float 1e-8
euclideon_chis: !!python/object/apply:builtins.range [1, 7, 1]
initial_timestep: 50
timestep_decreasant: 0.8
min_timestep: 0.1
entropy_eps: !!float 1e-3
energy_eps: !!float 1e-3
spectrum_eps: !!float 1e-6
max_counter: 5000
max_subcounter: 30


==> anc/makefile <==
tar_name=uhlmann_code.tar.gz


########################################################################


all: paper

paper: data plots

practice: practice_data practice_plots


########################################################################

data: data_phases data_convergence data_quench_uhlmann data_quench_magnetization

data_phases:
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"h1: 1.0"\
		"h2: 1.01"\
		"chi1: 51"\
		"chi2: 51"\
		"L: 800"\
		"do_separate: True"\
		"do_exact: True"

data_convergence:
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"h1: 1.0"\
		"h2: 1.0"\
		"chi1: 21"\
		"chi2: 11"\
		"L: 300"\
		"do_separate: True"\
		"do_exact: True"
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"h1: 1.05"\
		"h2: 1.05"\
		"chi1: 21"\
		"chi2: 11"\
		"L: 300"\
		"do_separate: True"\
		"do_exact: True"

data_quench_uhlmann:
	python3 quench_uhlmann.py -c confs/conf_mcmps_timeevolution.yaml

data_quench_magnetization:
	python3 quench_magnetization.py -c confs/conf_mcmps_timeevolution.yaml

plots: plots_phases plots_convergence plots_quench_uhlmann plots_quench_magnetization


########################################################################


plots_convergence:
	python3 plot_uhlmann_convergence.py noshow

plots_quench_magnetization:
	python3 plot_quench_magnetization.py noshow

plots_quench_uhlmann:
	python3 plot_quench_uhlmann.py noshow

plots_phases:
	python3 plot_uhlmann_phases.py noshow


########################################################################
# These "practice" options run the same code, but with lower bond dimensions
# and a quick cut-off for how many iterations to allow for in optimizing the
# MPS ground state. It is used for testing the whole infrastructure.

practice_data: practice_data_phases practice_data_convergence practice_data_quench_uhlmann practice_data_quench_magnetization

practice_data_phases:
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"max_counter: 200"\
		"max_subcounter: 10"\
		"h1: 1.0"\
		"h2: 1.01"\
		"chi1: 21"\
		"chi2: 21"\
		"L: 800"\
		"do_separate: True"\
		"do_exact: True"

practice_data_convergence:
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"max_counter: 200"\
		"max_subcounter: 10"\
		"h1: 1.0"\
		"h2: 1.0"\
		"chi1: 21"\
		"chi2: 11"\
		"L: 300"\
		"do_separate: True"\
		"do_exact: True"
	python3 uhlmann_compare.py -c confs/conf_umps.yaml -y\
		"max_counter: 200"\
		"max_subcounter: 10"\
		"h1: 1.05"\
		"h2: 1.05"\
		"chi1: 21"\
		"chi2: 11"\
		"L: 300"\
		"do_separate: True"\
		"do_exact: True"

practice_data_quench_uhlmann:
	python3 quench_uhlmann.py -c confs/conf_mcmps_timeevolution.yaml -y\
		"mps_chis: !!python/object/apply:builtins.range [1, 21, 1]"\
		"max_counter: 200"\
		"max_subcounter: 10"

practice_data_quench_magnetization:
	python3 quench_magnetization.py -c confs/conf_mcmps_timeevolution.yaml -y\
		"mps_chis: !!python/object/apply:builtins.range [1, 21, 1]"\
		"max_counter: 200"\
		"max_subcounter: 10"


########################################################################


practice_plots: practice_plots_phases practice_plots_convergence practice_plots_quench_uhlmann practice_plots_quench_magnetization

practice_plots_convergence:
	python3 plot_uhlmann_convergence.py noshow practice

practice_plots_quench_magnetization:
	python3 plot_quench_magnetization.py noshow practice

practice_plots_quench_uhlmann:
	python3 plot_quench_uhlmann.py noshow practice

practice_plots_phases:
	python3 plot_uhlmann_phases.py noshow practice

########################################################################

clean_all: clean_logs clean_plots clean_data
	
clean_data:
	rm -rf data uhlmann_compare_data quench_magnetization_data quench_uhlmann_data

clean_logs:
	rm -rf logs

clean_plots:
	rm -f *.pdf

clean_source_tar:
	rm -f ${tar_name}

########################################################################

source_tar: clean_source_tar
	tar czf ${tar_name}\
		MPS ncon tensors tntools\
		quench_magnetization.py uhlmann_compare.py quench_uhlmann.py\
		plot_uhlmann_convergence.py plot_quench_magnetization.py\
		plot_quench_uhlmann.py plot_uhlmann_phases.py\
		confs makefile\
		README LICENSE



==> anc/ncon/LICENSE.md <==
The ncon package is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru.
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/ncon/README.md <==
# ncon
ncon is a Python 3 package that implements the NCon function as described here:
https://arxiv.org/abs/1402.0939
This Python implementation lacks some of the fancier features described in
the paper, but the interface is the same.

ncon works with either numpy ndarrays, or the various tensor classes of this
package:
https://github.com/mhauru/tensors

For usage instructions, check either the paper, or the Julia version of the
same function:
https://github.com/mhauru/NCon.jl

Also:
```
def ncon(AA, v, order=None, forder=None, check_indices=True):
    """ AA = [A1, A2, ..., Ap] list of tensors.

    v = (v1, v2, ..., vp) tuple of lists of indices e.g. v1 = [3 4 -1] labels
    the three indices of tensor A1, with -1 indicating an uncontracted index
    (open leg) and 3 and 4 being the contracted indices.

    order, if present, contains a list of all positive indices - if not
    [1 2 3 4 ...] by default. This is the order in which they are contracted.

    forder, if present, contains the final ordering of the uncontracted indices
    - if not, [-1 -2 ..] by default.

    There is some leeway in the way the inputs are given. For example,
    instead of giving a list of tensors as the first argument one can
    give some different iterable of tensors, such as a tuple, or a
    single tensor by itself (anything that has the attribute "shape"
    will be considered a tensor).
    """
```



==> anc/ncon/__init__.py <==
# Making this whole thing a package is a bit silly, and seems like an
# overkill. The reason is, that in some setups, Python 3's implicit
# namespace packages (PEP 420) mess things up when the folder and the
# module have the same name.
from .ncon import ncon


==> anc/ncon/ncon.py <==
import numpy as np
import collections

""" A module for the function ncon, which does contractions of several tensors.
"""

def ncon(AA, v, order=None, forder=None, check_indices=True):
    """ AA = [A1, A2, ..., Ap] list of tensors.

    v = (v1, v2, ..., vp) tuple of lists of indices e.g. v1 = [3 4 -1] labels
    the three indices of tensor A1, with -1 indicating an uncontracted index
    (open leg) and 3 and 4 being the contracted indices.

    order, if present, contains a list of all positive indices - if not
    [1 2 3 4 ...] by default. This is the order in which they are contracted.

    forder, if present, contains the final ordering of the uncontracted indices
    - if not, [-1 -2 ..] by default.

    There is some leeway in the way the inputs are given. For example,
    instead of giving a list of tensors as the first argument one can
    give some different iterable of tensors, such as a tuple, or a
    single tensor by itself (anything that has the attribute "shape"
    will be considered a tensor).
    """

    # We want to handle the tensors as a list, regardless of what kind
    # of iterable we are given. In addition, if only a single element is
    # given, we make list out of it. Inputs are assumed to be non-empty.
    if hasattr(AA, "shape"):
        AA = [AA]
    else:
        AA = list(AA)
    v = list(v)
    if not isinstance(v[0], collections.Iterable):
        # v is not a list of lists, so make it such.
        v = [v]
    else:
        v = list(map(list, v))

    if order == None:
        order = create_order(v)
    if forder == None:
        forder = create_forder(v)

    if check_indices:
        # Raise a RuntimeError if the indices are wrong.
        do_check_indices(AA, v, order, forder)

    # If the graph is dinconnected, connect it with trivial indices that
    # will be contracted at the very end.
    connect_graph(AA, v, order)

    while len(order) > 0:
        tcon = get_tcon(v, order[0]) # tcon = tensors to be contracted
        # Find the indices icon that are to be contracted.
        if len(tcon)==1:
            tracing = True
            icon = [order[0]]
        else:
            tracing = False
            icon = get_icon(v, tcon)
        # Position in tcon[0] and tcon[1] of indices to be contracted.
        # In the case of trace, pos2 = []
        pos1, pos2 = get_pos(v, tcon, icon) 
        if tracing:
            # Trace on a tensor
            new_A = trace(AA[tcon[0]], axis1=pos1[0], axis2=pos1[1])
        else:
            # Contraction of 2 tensors
            new_A = con(AA[tcon[0]], AA[tcon[1]], (pos1, pos2))
        AA.append(new_A)
        v.append(find_newv(v, tcon, icon))  # Add the v for the new tensor
        for i in sorted(tcon, reverse=True):
            # Delete the contracted tensors and indices from the lists.
            # tcon is reverse sorted so that tensors are removed starting from
            # the end of AA, otherwise the order would get messed.
            del AA[i]
            del v[i]
        order = renew_order(order, icon)  # Update order

    vlast = v[0]
    A = AA[0]
    A = permute_final(A, vlast, forder)
    return A

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

def create_order(v):
    """ Identify all unique, positive indices and return them sorted. """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i>0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x)


def create_forder(v):
    """ Identify all unique, negative indices and return them reverse sorted
    (-1 first).
    """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i<0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x, reverse=True)


def connect_graph(AA, v, order):
    """ Connect the graph of tensors to be contracted by trivial
    indices, if necessary. Add these trivial indices to the end of the
    contraction order.

    AA, v and order are modified in place.
    """
    # Build ccomponents, a list of the connected components of the graph,
    # where each component is represented by a a set of indices.
    unvisited = set(range(len(AA)))
    visited = set()
    ccomponents = []
    while unvisited:
        component = set()
        next_visit = unvisited.pop()
        to_visit = {next_visit}
        while to_visit:
            i = to_visit.pop()
            unvisited.discard(i)
            component.add(i)
            visited.add(i)
            # Get the indices of tensors neighbouring AA[i].
            i_inds = set(v[i])
            neighs = (j for j, j_inds in enumerate(v) if i_inds.intersection(j_inds))
            for neigh in neighs:
                if neigh not in visited:
                    to_visit.add(neigh)
        ccomponents.append(component)
    # If there is more than one connected component, take one of them, a
    # take an arbitrary tensor (called c) out of it, and connect that
    # tensor with an arbitrary tensor (called d) from all the other
    # components using a trivial index.
    c = ccomponents.pop().pop()
    while ccomponents:
        d = ccomponents.pop().pop()
        A_c = AA[c]
        A_d = AA[d]
        c_axis = len(v[c])
        d_axis = len(v[d])
        try:
            AA[c] = A_c.expand_dims(c_axis, direction=1)
        except AttributeError:
            AA[c] = np.expand_dims(A_c, c_axis)
        try:
            AA[d] = A_d.expand_dims(d_axis, direction=-1)
        except AttributeError:
            AA[d] = np.expand_dims(A_d, d_axis)
        try:
            dim_num = max(order)+1
        except ValueError:
            dim_num = 1
        v[c].append(dim_num)
        v[d].append(dim_num)
        order.append(dim_num)
    return None


def get_tcon(v, index):
    """ Gets the list indices in AA of the tensors that have index as their
    leg.
    """
    tcon = []
    for i, inds in enumerate(v):
        if index in inds:
            tcon.append(i)
    l = len(tcon)
    # If check_indices is called and it does its work properly then these
    # checks should in fact be unnecessary.
    if l > 2:
        raise ValueError('In ncon.get_tcon, more than two tensors share a '
                'contraction index.')
    elif l < 1:
        raise ValueError('In ncon.get_tcon, less than one tensor share a '
                'contraction index.')
    elif l == 1:
        # The contraction is a trace.
        how_many = v[tcon[0]].count(index)
        if how_many != 2:
            # Only one tensor has this index but it is not a trace because it
            # does not occur twice for that tensor.
            raise ValueError('In ncon.get_tcon, a trace index is listed '
                    '!= 2 times for the same tensor.')
    return tcon


def get_icon(v, tcon):
    """ Returns a list of indices that are to be contracted when contractions
    between the two tensors numbered in tcon are contracted. """
    inds1 = v[tcon[0]]
    inds2 = v[tcon[1]]
    icon = set(inds1).intersection(inds2)
    icon = list(icon)
    return icon


def get_pos(v, tcon, icon):
    """ Get the positions of the indices icon in the list of legs the tensors
    tcon to be contracted.
    """
    pos1 = [[i for i, x in enumerate(v[tcon[0]]) if x == e] for e in icon]
    pos1 = sum(pos1, [])
    if len(tcon) < 2:
        pos2 = []
    else:
        pos2 = [[i for i, x in enumerate(v[tcon[1]]) if x == e] for e in icon]
        pos2 = sum(pos2, [])
    return pos1, pos2


def find_newv(v, tcon, icon):
    """ Find the list of indices for the new tensor after contraction of
    indices icon of the tensors tcon.
    """
    if len(tcon) == 2:
        newv = v[tcon[0]] + v[tcon[1]]
    else:
        newv = v[tcon[0]]
    newv = [i for i in newv if i not in icon]
    return newv


def renew_order(order, icon):
    """ Returns the new order with the contracted indices removed from it. """
    return [i for i in order if i not in icon]


def permute_final(A, v, forder):
    """ Returns the final tensor A with its legs permuted to the order given
    in forder.
    """
    perm = [v.index(i) for i in forder]
    try:
        permuted = A.transpose(tuple(perm))
    except (AttributeError, TypeError):
        permuted = np.transpose(A, tuple(perm))
    return permuted


def do_check_indices(AA, v, order, forder):
    """ Check that
    1) the number of tensors in AA matches the number of index lists in v.
    2) every tensor is given the right number of indices.
    3) every contracted index is featured exactly twice and every free index
       exactly once.
    4) the dimensions of the two ends of each contracted index match.
    """
    
    #1)
    if len(AA) != len(v):
        raise ValueError(('In ncon.do_check_indices, the number of tensors %i'
                            ' does not match the number of index lists %i')
                           %(len(AA), len(v)))

    #2)
    # Create a list of lists with the shapes of each A in AA.
    shapes = list(map(lambda A: list(A.shape), AA))
    for i,inds in enumerate(v):
        if len(inds) != len(shapes[i]):
            raise ValueError(('In ncon.do_check_indices, len(v[%i])=%i '
                                'does not match the numbers of indices of '
                                'AA[%i] = %i')%(i, len(inds), i,
                                                len(shapes[i])))

    #3) and 4)
    # v_pairs = [[(0,0), (0,1), (0,2), ...], [(1,0), (1,1), (1,2), ...], ...]
    v_pairs  = [[(i,j) for j in range(len(s))] for i, s in enumerate(v)]
    v_pairs = sum(v_pairs, [])
    v_sum = sum(v, [])
    # For t, o in zip(v_pairs, v_sum) t is the tuple of the number of
    # the tensor and the index and o is the contraction order of that
    # index. We group these tuples by the contraction order.
    order_groups = [[t for t, o in zip(v_pairs, v_sum) if o == e]
                    for e in order]
    forder_groups = [[1 for fo in v_sum if fo == e] for e in forder]
    for i, o in enumerate(order_groups):
        if len(o) != 2:
            raise ValueError(('In ncon.do_check_indices, the contracted index '
                    '%i is not featured exactly twice in v.')%order[i])
        else:
            A0, ind0 = o[0]
            A1, ind1 = o[1]
            try:
                compatible = AA[A0].compatible_indices(AA[A1], ind0, ind1)
            except AttributeError:
                compatible = AA[A0].shape[ind0] == AA[A1].shape[ind1]
            if not compatible: 
                raise ValueError('In ncon.do_check_indices, for the '
                                 'contraction index %i, the leg %i of tensor '
                                 'number %i and the leg %i of tensor number '
                                 '%i are not compatible.'
                                 %(order[i], ind0, A0, ind1, A1))
    for i, fo in enumerate(forder_groups):
        if len(fo) != 1:
            raise ValueError(('In ncon.do_check_indices, the free index '
                    '%i is not featured exactly once in v.')%forder[i])

    # All is well if we made it here.
    return True


####################################################################
# The following are simple wrappers around numpy/Tensor functions, #
# but may be replaced with fancier stuff later.                    #
####################################################################


def con(A, B, inds):
    if type(A) == type(B) == np.ndarray:
        return np.tensordot(A, B, inds)
    else:
        return A.dot(B, inds)


def trace(A, axis1=0, axis2=1):
    return A.trace(axis1=axis1, axis2=axis2)



==> anc/plot_quench_magnetization.py <==
import numpy as np
import scipy.integrate as integrate
import pickle
import datetime
import sys
import matplotlib.cm as cm
import matplotlib.colors as colors
import matplotlib.gridspec as gridspec
from matplotlib import pyplot as plt
from ncon import ncon
from tntools import datadispenser

noshow = "noshow" in sys.argv
practice = "practice" in sys.argv

max_t = 20.0
max_x = 25
complexion_timestep = 0.2
insertions = "zz"
max_x_plot = 25

datafilename = (
    "quench_magnetization_data/{}expectations_{}_{}_{}.npy"
    .format(insertions, complexion_timestep, max_t, max_x)
)
max_t_step = int(np.ceil(max_t/complexion_timestep))
t_steps = list(range(max_t_step+1))
ts = [complexion_timestep*t_step for t_step in t_steps]
poses = list(range(-max_x, max_x+1))

expectations = np.load(datafilename)
max_t_step = expectations.shape[1]
t_steps = list(range(max_t_step))
ts = np.array([complexion_timestep*t_step for t_step in t_steps])

fig = plt.figure(figsize=(8,4))

# Plot a heat map over both x and t
imag_norm = np.linalg.norm(np.imag(expectations))/np.linalg.norm(expectations)
if imag_norm < 1e-10:
    print("Taking the real part, since imags are zero.")
    expectations = np.real(expectations)
else:
    print("Taking the abs, since imags are not zero.")
    expectations = np.abs(expectations)
ax = fig.add_subplot(111)
X = np.array([poses for t in ts]).transpose()
Y = np.array([ts for pos in poses])
Z = expectations

if max_x > max_x_plot:
    X = X[max_x-max_x_plot:-max_x+max_x_plot,:]
    Y = Y[max_x-max_x_plot:-max_x+max_x_plot,:]
    Z = Z[max_x-max_x_plot:-max_x+max_x_plot,:]

im = ax.pcolormesh(X, Y, Z)
ax.set_xlabel("Position $x$")
ax.set_ylabel("Time $t$")
fig.colorbar(im, orientation="horizontal")
# The same as above, but compared to the exact solution.

plt.tight_layout()
plt.savefig("quench_magnetization.pdf")
if not noshow:
    plt.show()



==> anc/plot_quench_uhlmann.py <==
import numpy as np
import scipy.integrate as integrate
import pickle
import warnings
import datetime
import sys
import matplotlib.cm as cm
import matplotlib.colors as colors
import matplotlib.gridspec as gridspec
from matplotlib import pyplot as plt
from ncon import ncon
from tntools import datadispenser

noshow = "noshow" in sys.argv
practice = "practice" in sys.argv

llimit = -25
rlimit = 25
plot_llimit = -25
plot_rlimit = 25
t_step = 0.2
ts = (0, 5, 10, 20)
ms = 3

fid_t_file = "./quench_uhlmann_data/fid_t_latest.npy"
plot_file = "quench_uhlmann.pdf"

l_index = plot_llimit - llimit
r_index = plot_rlimit - llimit

poses = np.array([i+1/2 for i in range(llimit, rlimit)])
poses = poses[l_index:r_index]

fid_t = np.load(fid_t_file)

fig = plt.figure(figsize=(8,4))
plots = len(ts)
rows = 1
columns = 1
while rows*columns < plots:
    if columns > 1.5*rows:
        rows += 1
    else:
        columns += 1

for i, t in enumerate(ts):
    t_index = int(np.round(t/t_step))
    fid_l = fid_t[:, 0, t_index]
    fid_r = fid_t[:, 1, t_index]

    ax = fig.add_subplot(columns, rows, i+1)
    if fid_t.shape[1] > 2:
        fid_twosite = fid_t[:, 2, t_index]
        ax.plot(poses, np.abs(fid_twosite[l_index:r_index]),
                ls="", marker="o", ms=ms, label="$F$ two-site")
    ax.plot(poses, np.abs(fid_l[l_index:r_index]),
            ls="", marker="o", ms=ms, label="$F$ left")
    ax.plot(poses, np.abs(fid_r[l_index:r_index]),
            ls="", marker="o", ms=ms, label="$F$ right")
    ax.set_ylim(0.55, 1.05)
    if i % 2 == 0:
        ax.set_ylabel("Fidelity $F$")
    if i >= len(ts)/2:
        ax.set_xlabel("Position $x$")
    ax.set_title("$t = {}$".format(t))
    if i == 0:
        ax.legend()

fig.tight_layout()

plt.savefig(plot_file)

if not noshow:
    plt.show()



==> anc/plot_uhlmann_convergence.py <==
import numpy as np
import scipy.integrate as integrate
import pickle
import warnings
import datetime
import sys
import matplotlib.cm as cm
import matplotlib.colors as colors
import matplotlib.gridspec as gridspec
from matplotlib import pyplot as plt
from ncon import ncon
from tntools import datadispenser

noshow = "noshow" in sys.argv
practice = "practice" in sys.argv

datadir = "uhlmann_compare_data"
plot_file = "uhlmann_convergence.pdf"

L = 300
L_plot = 300

def fid_func(fids):
    fids = 1-fids
    fids = fids[:L_plot]
    return fids

fig = plt.figure(figsize=(8,4))
ax = fig.add_subplot(1,1,1)

with open("./{}/fids_exact_latest_21_11_1.0_1.0_{}.p".format(datadir, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    fids = fid_func(fids)
    ax.semilogy(fids, ls=":",
                label="$F, \; h=1.0$",
                color="blue")

with open("./{}/fids_sep_latest_21_11_1.0_1.0_{}.p".format(datadir, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    fids = fid_func(fids)
    ax.semilogy(fids, ls="-",
                label="$F_{\mathrm{d}}, \; h=1.0$",
                color="blue")

with open("./{}/fids_exact_latest_21_11_1.05_1.05_{}.p".format(datadir, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    fids = fid_func(fids)
    ax.semilogy(fids, ls=":",
                label="$F, \; h=1.05$",
                color="green")

with open("./{}/fids_sep_latest_21_11_1.05_1.05_{}.p".format(datadir, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    fids = fid_func(fids)
    ax.semilogy(fids, ls="-",
                label="$F_{\mathrm{d}}, \; h=1.05$",
                color="green")

ax.set_ylim(1e-10, 1e-1)
ax.set_xlabel("Window size")
ax.set_ylabel("$1 - $ fidelity")
ax.legend()

plt.savefig(plot_file)

if not noshow:
    plt.show()



==> anc/plot_uhlmann_phases.py <==
import numpy as np
import pickle
import warnings
import datetime
import sys
import matplotlib.cm as cm
import matplotlib.colors as colors
import matplotlib.gridspec as gridspec
from matplotlib import pyplot as plt
from ncon import ncon
from tntools import datadispenser

noshow = "noshow" in sys.argv
practice = "practice" in sys.argv

datadir = "uhlmann_compare_data"
plot_file = "uhlmann_phases.pdf"

L = 800
chi = 21 if practice else 51
h1 = 1.0
h2 = 1.01

L_plot = 800
correlation_length = 92.53254929694677  # Read from the log file manually.

fig = plt.figure(figsize=(8,4))
ax = fig.add_subplot(1,1,1)
ax_diff = ax.twinx()

if correlation_length:
    ax.axvline(x=correlation_length, ls="-", color="darkgrey")

with open("./{}/fids_exact_latest_{}_{}_{}_{}_{}.p".format(datadir, chi, chi, h1, h2, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    ax.plot(fids[:L_plot], ls=":", label="$F$", color="blue")
    ax_diff.plot(np.diff(fids)[:L_plot], ls=":", color="green")

with open("./{}/fids_sep_latest_{}_{}_{}_{}_{}.p".format(datadir, chi, chi, h1, h2, L), "rb") as f:
    fids = pickle.load(f)
    fids = np.array(fids)
    ax.plot(fids[:L_plot], ls="-", label="$F_{d}$", color="blue")
    ax_diff.plot(np.diff(fids)[:L_plot], ls="-", color="green")

ax.set_ylim(0.65, 1.02)
ax_diff.set_ylim(-0.001, 0)
ax.set_xlabel("Window size")
ax.set_ylabel("Fidelity")
ax_diff.set_ylabel("Derivative of fidelity")
ax.legend()
fig.tight_layout()

plt.savefig(plot_file)

if not noshow:
    plt.show()



==> anc/quench_magnetization.py <==
import numpy as np
import pickle
import datetime
import logging
import logging.config
import os
import sys
import datetime
import configparser
from tntools import datadispenser, multilineformatter
from tntools.yaml_config_parser import parse_argv
from tensors import Tensor
from ncon import ncon
from MPS.McMPS import McMPS
from MPS.UMPS import UMPS
from MPS.mcmps_mpoevolve_real import get_operator_insertion, entanglement_entropy

tools_path = os.path.dirname(multilineformatter.__file__)
logging.config.fileConfig(tools_path + "/logging_default.conf")
filename = os.path.basename(__file__).replace(".py", "")

datadir = "quench_magnetization_data"
if not os.path.exists(datadir):
    os.makedirs(datadir)

parinfo = {
    "insertion_early": {
        "default": "z"
    },
    "insertion_late": {
        "default": "z"
    },
    "max_t": {
        "default": 20
    },
    "max_x": {
        "default": 25
    },
    "verbosity": {
        "default": 10
    },
    "debug": {
        "default": False
    },
    "database": {
        "default": "./data/"
    }
}


def parse():
    pars = parse_argv(sys.argv)
    return pars


def apply_default_pars(pars, parinfo):
    for k, v in parinfo.items():
        if k not in pars:
            pars[k] = v["default"]
    return


def set_filehandler(logger, logfilename, pars):
    os.makedirs(os.path.dirname(logfilename), exist_ok=True)
    filehandler = logging.FileHandler(logfilename, mode='w')
    if pars["debug"]:
        filehandler.setLevel(logging.DEBUG)
    else:
        filehandler.setLevel(logging.INFO)
    parser = configparser.ConfigParser(interpolation=None)
    parser.read(tools_path + '/logging_default.conf')
    fmt = parser.get('formatter_default', 'format')
    datefmt = parser.get('formatter_default', 'datefmt')
    formatter = multilineformatter.MultilineFormatter(fmt=fmt, datefmt=datefmt)
    filehandler.setFormatter(formatter)
    logger.addHandler(filehandler)
    return


def update_expectations(mcmps, op, t, expectations, poses, pars):
    data_filename = (
        "{}/{}{}expectations_{}_{}_{}.npy"
        .format(datadir, pars["insertion_early"], pars["insertion_late"],
                pars["lorentzion_timestep"], t, pars["max_x"])
    )
    logging.info("Evaluating expectations.")
    values = [mcmps.expect_local(op, i, normalize=False) for i in poses]
    values = np.array(values)
    values = np.reshape(values, (values.shape[0], 1))
    if expectations is not None:
        expectations = np.concatenate((expectations, values), axis=1)
    else:
        expectations = values
    np.save(data_filename, expectations)
    logging.info("Done.")
    return expectations, data_filename


def main():
    pars = parse()
    apply_default_pars(pars, parinfo)
    datadispenser.update_default_pars("timeevolved_insertion_mcmps", pars,
                                      algorithm="MPS", t=5)
    datadispenser.update_default_pars(
        "A", pars, iter_count=0, complexion_step_direction=-1,
        algorithm="TNR", model="complexion_"+pars["model"],
        complexion_spacestep=1, complexion_timestep=1
    )
    dbname = pars["database"]
    if pars["debug"]:
        warnings.filterwarnings('error')

    datetime_str = datetime.datetime.strftime(datetime.datetime.now(),
                                             '%Y-%m-%d_%H-%M-%S')
    title_str = ('{}_{}'.format(filename, datetime_str))
    logfilename = "logs/{}.log".format(title_str)
    rootlogger = logging.getLogger()
    set_filehandler(rootlogger, logfilename, pars)

    # - Infoprint -
    infostr = "\n{}\n".format("="*70)
    infostr += "Running {} with the following parameters:".format(filename)
    for k,v in sorted(pars.items()):
        infostr += "\n%s = %s"%(k, v)
    logging.info(infostr)

    # Find the range of time and position for evaluating the
    # expectations.
    poses = list(range(-pars["max_x"], pars["max_x"]+1))
    max_t_step = int(np.ceil(pars["max_t"]/pars["lorentzion_timestep"]))
    t_steps = list(range(max_t_step+1))
    ts = [pars["lorentzion_timestep"]*t_step for t_step in t_steps]

    mcmps = datadispenser.get_data(
        dbname, "timeevolved_insertion_mcmps", pars, t=0,
        algorithm="MPS"
    )
    if mcmps.tensortype() == Tensor:
        pars["symmetry_tensors"] = False
    else:
        pars["symmetry_tensors"] = True
    op_late = get_operator_insertion(pars["insertion_late"])
    op_late = mcmps.tensortype().from_ndarray(op_late)

    # Evaluate correlators for various times.
    data_filename = None
    expectations = None
    for t, t_step in zip(ts, t_steps):
        t = np.around(t, 10)
        logging.info("\nt: {}".format(t))
        mcmps = datadispenser.get_data(
            dbname, "timeevolved_insertion_mcmps", pars, t=t,
            algorithm="MPS"
        )
        N = mcmps.length()

        eval_point = 0
        w = mcmps.weights(eval_point)
        ent = entanglement_entropy(w)
        logging.info("Length: {}".format(N))
        logging.info("Norm factors: {:.9e} & {:.9e}"
                     .format(mcmps.normfactor, mcmps.umps.normfactor))
        logging.info("Entropy at {}: {}".format(eval_point, ent))
        logging.info("Spectrum at {}:".format(eval_point))
        logging.info(w)

        old_data_filename = data_filename
        expectations, data_filename, = update_expectations(
            mcmps, op_late, t, expectations, poses, pars
        )
        if old_data_filename is not None:
            os.remove(old_data_filename)


if __name__ == "__main__":
    main()


==> anc/quench_uhlmann.py <==
import numpy as np
import pickle
import datetime
import logging
import logging.config
import os
import sys
import datetime
import configparser
import warnings
from MPS.mcmps_mpoevolve_real import get_operator_insertion, entanglement_entropy
from tntools import datadispenser, multilineformatter
from tntools.yaml_config_parser import parse_argv
from tensors import Tensor
from ncon import ncon
from MPS.McMPS import McMPS
from MPS.UMPS import UMPS

tools_path = os.path.dirname(multilineformatter.__file__)
logging.config.fileConfig(tools_path + "/logging_default.conf")
filename = os.path.basename(__file__).replace(".py", "")

datadir = "quench_uhlmann_data"
if not os.path.exists(datadir):
    os.makedirs(datadir)

parinfo = {
    "insertion": {
        "default": "z"
    },
    "max_t": {
        "default": 20
    },
    "verbosity": {
        "default": 10
    },
    "symmetry_tensors": {
        "default": False
    },
    "debug": {
        "default": False
    },
    "database": {
        "default": "./data/"
    },
    "llimit": {
        "default": -25
    },
    "rlimit": {
        "default": 25
    }
}


def parse():
    pars = parse_argv(sys.argv)
    return pars


def apply_default_pars(pars, parinfo):
    for k, v in parinfo.items():
        if k not in pars:
            pars[k] = v["default"]
    return


def set_filehandler(logger, logfilename, pars):
    os.makedirs(os.path.dirname(logfilename), exist_ok=True)
    filehandler = logging.FileHandler(logfilename, mode='w')
    if pars["debug"]:
        filehandler.setLevel(logging.DEBUG)
    else:
        filehandler.setLevel(logging.INFO)
    parser = configparser.ConfigParser(interpolation=None)
    parser.read(tools_path + '/logging_default.conf')
    fmt = parser.get('formatter_default', 'format')
    datefmt = parser.get('formatter_default', 'datefmt')
    formatter = multilineformatter.MultilineFormatter(fmt=fmt, datefmt=datefmt)
    filehandler.setFormatter(formatter)
    logger.addHandler(filehandler)
    return


def main():
    pars = parse()
    apply_default_pars(pars, parinfo)
    datadispenser.update_default_pars("timeevolved_insertion_mcmps", pars,
                                      algorithm="MPS", t=3)
    dbname = pars["database"]
    if pars["debug"]:
        warnings.filterwarnings('error')

    datetime_str = datetime.datetime.strftime(datetime.datetime.now(),
                                             '%Y-%m-%d_%H-%M-%S')
    title_str = ('{}_{}'.format(filename, datetime_str))
    logfilename = "logs/{}.log".format(title_str)
    rootlogger = logging.getLogger()
    set_filehandler(rootlogger, logfilename, pars)

    # - Infoprint -
    infostr = "\n{}\n".format("="*70)
    infostr += "Running {} with the following parameters:".format(filename)
    for k,v in sorted(pars.items()):
        infostr += "\n%s = %s"%(k, v)
    logging.info(infostr)

    # Find the range of time and position for evaluating the
    # expectations.
    max_t_step = int(np.ceil(pars["max_t"]/pars["lorentzion_timestep"]))
    t_steps = list(range(max_t_step+1))
    ts = [pars["lorentzion_timestep"]*t_step for t_step in t_steps]

    fid_t_file = datadir + "/fid_t_latest.npy"

    llimit = pars["llimit"]
    rlimit = pars["rlimit"]
    dist = rlimit - llimit
    if os.path.exists(fid_t_file):
        os.remove(fid_t_file)
    fid_t = np.empty((dist, 3, 0), dtype=np.complex_)

    for t, t_step in zip(ts, t_steps):
        t = np.around(t, 10)
        logging.info("\nt: {}".format(t))
        mcmps = datadispenser.get_data(
            dbname, "timeevolved_insertion_mcmps", pars, t=t, algorithm="MPS"
        )
        N = mcmps.length()

        eval_point = 0
        w = mcmps.weights(eval_point)
        ent = entanglement_entropy(w)
        logging.info("Length: {}".format(N))
        logging.info("Norm factors: {:.9e} & {:.9e}"
                     .format(mcmps.normfactor, mcmps.umps.normfactor))

        umps = datadispenser.get_data(
            dbname, "umps_groundstate", pars, algorithm="MPS"
        )
        conj_mps = type(mcmps)(umps)
        # This identifier changing is some ad hoc crap that shouldn't be
        # necessary.
        conj_mps.change_identifier()
        mcmps.change_identifier()
        temp1 = np.array([mcmps.halfsystem_fidelity(conj_mps, i+1/2,
                                                    normalize=False)
                          for i in range(llimit, rlimit)])
        temp2 = np.array([mcmps.window_fidelity(conj_mps, i, i+1,
                                                normalize=False)
                          for i in range(llimit, rlimit)])
        temp2 = np.reshape(temp2, (temp2.shape[0], 1))
        temp = np.concatenate((temp1, temp2), axis=1)
        temp = np.reshape(temp, (temp.shape[0], 3, 1))
        fid_t = np.concatenate((fid_t, temp), axis=2)
        np.save(fid_t_file, fid_t)


if __name__ == "__main__":
    main()



==> anc/tensors/LICENSE.md <==
The tensors package is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru.
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/tensors/README.md <==
# Tensors

Tensors is a Python 3 package that implements Abelian symmetry preserving
tensors, as described in
https://arxiv.org/abs/0907.2994
&
https://arxiv.org/abs/1008.4774

The implementation is built on top of numpy, and the block-wise sparse
structure of the symmetry preserving tensors is implemented with Python
dictionaries.

At the core of the package is the class AbelianTensor, that implements tensors
with Abelian symmetries. It is subclassed to create the classes TensorZ2,
TensorZ3 and TensorU1, for the symmetry groups Z_2, Z_3 and U(1).
Implementing other Abelian symmetries should vary from quite easy to trivial.
In addition, there's a class called Tensor, that is simply a wrapper around
regular numpy arrays, that provides an interface for numpy arrays that is
exactly the same as the one used by symmetric tensors. This allows for easy
switching between utilizing and not utilizing the symmetry preserving tensors
by simply changing the class that is imported.

Tensors works well with the ncon function, implemented here:
https://github.com/mhauru/ncon

So far Tensors has been used solely for my own work in tensor networks. Thus,
documentation may be lacking or out of date (it does exist though!), and
features that I have not needed may be missing. I have relied on this package
daily since mid-2015 though, so I have significant confidence in the stuff that
has been implemented. I hope that in the future I'll have time polish the
package to an easy-to-pick-up tool, but in the mean time, let me know if you
would have a use for it and I'll be glad to help you get going. Any help is
also welcome!

### The files
`tensorcommon.py`: A parent class of all the other classes, TensorCommon, that
implements some higher-level features using the lower-level functions.

`tensor.py`: Tensor, the wrapper class for numpy arrays. It is designed so that
any call to a function of the AbelianTensor class is also a valid call to a
similarly named function of the Tensor class. All the symmetry-related
information is simply discarded and some underlying numpy function is called.
Even if one doesn't use symmetry preserving tensors, the Tensor class provides
some neat convenience functions, such as an easy-to-read one-liner for the
transpose-reshape-decompose-reshape-transpose procedure for singular value and
eigenvalue decompositions of tensors.

`abeliantensor.py`: All the fun is in here. Implementations of various common
tensor operations, such as contractions and decompositions, for Abelian
symmetry preserving tensors, preserving and making use of the block-wise sparse
structure they have.

`symmetrytensors.py`: A small file that simply creates subclasses of
AbelianTensor for specific symmetry groups. If you need something other than
Z_2, Z_3 and U(1), check this file to see how you could add what you need.

`tests`: Plenty of tests for the various classes. The tests require the ncon package
(https://github.com/mhauru/ncon). Most of the tests are based on generating a random
instance of one of the "fancy" tensor classes in this package, and confirming that
the following diagram commutes:
```
Fancy tensor --- map to numpy ndarray ---> ndarray
    |                                         |
    |                                         |
Do the thing                             Do the thing
    |                                         |
    |                                         |
    V                                         V
Fancy tensor --- map to numpy ndarray ---> ndarray
```



==> anc/tensors/__init__.py <==
from .tensor import Tensor
from .symmetrytensors import TensorZ2, TensorZ3, TensorU1
from .abeliantensor import AbelianTensor
from .tensorcommon import TensorCommon


==> anc/tensors/abeliantensor.py <==
import numpy as np
import collections
import heapq
import warnings
import itertools as itt
import functools as fct
import operator as opr
import scipy.sparse.linalg as spsla
from copy import deepcopy
from .tensorcommon import TensorCommon

def generate_binary_deferer(op_func):
    def deferer(self, B, *args, **kwargs):
        return type(self).defer_binary_elementwise(self, B, op_func, *args,
                                                   **kwargs)
    return deferer

def generate_unary_deferer(op_func):
    def deferer(self, *args, **kwargs):
        return type(self).defer_unary_elementwise(self, op_func, *args,
                                                  **kwargs)
    return deferer


class AbelianTensor(TensorCommon):
    """ A class for symmetry preserving tensors capabable of handling
    abelian symmetry groups. Meant to be subclassed to implement
    specific symmetries, which can typically be done by simply fixing
    the qodulus of the class (see below).
    
    Every AbelianTensor has the following attributes:

    shape: A list of dims, one dim per leg. Every dim is a list of
    integerers that are the dimensions of the different quantum number
    blocks along that leg.

    qhape: A list of qims, one qim per leg. Every qim is a list of
    unique integers that are the quantum numbers (qnums) of that leg.
    The quantum numbers are in one-to-one correspondence with the
    elements of the dims, so that qhape[i][j] and shape[i][j] are the
    qnum and dimension of the same block.

    dirs: A list of integers -1 or 1, one for each leg. 1 means that the
    corresponding leg is outgoing, -1 means incoming. 

    qodulus: An integer or None. If an integer, then all arithmetic on
    the quantum numbers is done modulo qodulus. If None then arithmetic
    on qnums is just usual integer arithmetic.

    sects: A dict of numpy arrays, with combinations of quantum numbers
    as keys. Every key must a tuple of quantum numbers, one for each
    leg, and each one of them being from the qim of that leg. The value
    of the dict at this key is the block (or "sector" or "sect")
    corresponding to these quantum numbers. If the tensor is invariant
    under a symmetry (see invar) then only certain blocks are allowed to
    be set, but even in such a cause not all allowed blocks must be set.
    For the treatement of unset blocks see defval.

    dtype: A numpy dtype, that is the dtype of all the sects.

    defval: The default value that the tensor has everywhere outside the
    blocks set in sects. If the tensor is a scalar with no legs then its
    value is its defval and it has no blocks. Note that many of the
    methods - such as dot and svd - require defval == 0 (and assert
    this). The main use of defval != 0 is to be able to handle tensors
    of boolean values that arise in comparisons.

    charge: An integer such that if invar is True then all the blocks
    set in sects must have keys k such that sum_i k[i]*dirs[i] % qodulus
    == charge.

    invar: A boolean. If True, then the tensor is invariant under the
    symmetry determined by qodulus, in the sense described in the
    definition of charge. If False, this condition is ignored and any
    block can be set. Note that as with defval, many methods require the
    tensor to be invariant and invar == False is mainly used for
    handling vectors of singular values and eigenvalues. If invar ==
    True then defval must be 0, unless the tensor is a scalar of charge
    0.

    Note that many of these rules are not constantly checked for and can
    be broken by the user. In such cases behavior of the class is not
    guaranteed. The method check_consistency can be used to check that
    the tensor conforms to this definition.
    """

    def __init__(self, shape, qhape=None, qodulus=None, sects=None, dirs=None,
                 dtype=np.float_, defval=0, charge=0, invar=True):
        """ Although qhape is a keyword argument to conform
        to the interface of the Tensor class, it must in fact be set.
        dirs defaults to [1,1,...,1], sects defaults to {}.
        """
        assert(qhape is not None)
        if dirs is None:
            dirs = [1]*len(shape)
            warnings.warn("In __init__, dirs was not given and is thus "
                         "generated to be [[1,...,1], ..., [1,...,1]].")
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(type(self).check_qhape_shape_match(qhape, shape))
        assert(len(shape) == len(dirs))
        if invar and charge != 0:
            assert(defval == 0)
        if sects is None:
            sects = {}

        self.defval = defval
        self.invar = invar
        self.charge = charge
        self.shape = list(map(list, shape))
        self.dirs = dirs
        self.dtype = dtype
        self.qhape = qhape
        self.qodulus = qodulus
        self.sects = sects


    copy = deepcopy
    __copy__ = copy


    def view(self):
        """ A view is otherwise independent but identical to the
        original, but its sects points to the same numpy arrays as the
        sects of the original. In other words changing a whole block is ok,
        but modifying a block in place modifies the original as well.
        """
        view = self.empty_like()
        # Note that this is a shallow copy.
        view.sects = self.sects.copy()
        return view


    def diag(self):
        """ Diag either maps a square matrix to a vector of its
        diagonals or a vector to diagonal square matrix.

        If the input is a vector (which may be non-invariant) with
        qhape=[qim], shape=[dim] and dir=[d], then the output is an
        invariant matrix with qhape=[qim,qim], shape=[dim,dim] and
        dirs[d,-d].

        If the input is a matrix it should be invariant and square in
        the sense that its two indices are compatible, i.e. could be
        contracted with each other. If self.dirs[d,d] then the latter is
        flipped and a warning is raised. The output is then a
        non-invariant vector with dirs=[d].
        """
        assert(len(self.shape) == 1 or len(self.shape) == 2)
        if len(self.shape) == 1:
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim, dim]
            qhape = [qim, qim]
            d = self.dirs[0]
            dirs = [d,-d]
            sects = {}
            for k,v in self.sects.items():
                new_k = (k[0], k[0])
                sects[new_k] = np.diag(v)
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dirs=dirs, dtype=self.dtype)
            return res
        else:
            assert(self.invar)
            assert(self.compatible_indices(self, 0, 1))
            d = self.dirs[0]
            if self.dirs[1] + d != 0:
                warnings.warn("Automatically flipping dir 1 in diag.",
                              stacklevel=2)
                self = self.flip_dir(1)
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim]
            qhape = [qim]
            dirs = [d]
            sects = {}
            for qnum in qim:
                try:
                    diag_block = self[(qnum, qnum)]
                    sects[(qnum,)] = np.diag(diag_block)
                except KeyError:
                    # The diagonal block was not found, so we move on.
                    pass
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dtype=self.dtype, dirs=dirs,
                             invar=False)
            return res


    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        """ Returns an identity tensor of shape=[dim,dim],
        qhape=[qim,qim] and dirs[1,-1].
        """
        assert(cls.check_qim_dim_match(qim, dim))
        dim = list(dim)
        qim = list(qim)
        sects = {}
        for i, qnum in enumerate(qim):
            sects[qnum, qnum] = np.eye(dim[i], dtype=dtype)
        shape = [dim, dim]
        qhape = [qim, qim]
        dirs = [1,-1]
        res = cls(shape, qhape=qhape, qodulus=qodulus, sects=sects, dirs=dirs,
                  dtype=dtype)
        return res

        
    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, dirs=None, invar=True,
                        charge=0, **kwargs):
        """ initialize_with will be called with different numpy_funcs to
        create initializer functions such as zeros and random. It sets
        all the valid blocks of the new tensor to
        numpy_func(block_shape, *args, **kwargs).
        """
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(cls.check_qhape_shape_match(qhape, shape))
        assert(len(dirs) == len(shape))

        # We use a fancy way of passing optional arguments to __init__
        # to avoid setting defaults in two places.
        opt_args = {"qhape": qhape, "qodulus": qodulus, "charge": charge,
                    "invar": invar, "dirs": dirs}
        try:
            opt_args["dtype"] = kwargs["dtype"]
        except KeyError:
            pass
        res = cls(shape, **opt_args)

        dimcombs = itt.product(*tuple(shape))
        qimcombs = itt.product(*tuple(qhape))
        if shape:
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                if res.is_valid_key(qcomb):
                    res[tuple(qcomb)] = numpy_func(dcomb, *args, **kwargs)
        else:
            if res.charge == 0:
                res.defval = numpy_func((), *args, **kwargs)
        return res


    def empty_like(self):
        """ Initializes a tensor that is like a copy of self, but with
        an empty sects.
        """
        res = type(self)(self.shape.copy(), qhape=self.qhape.copy(),
                         qodulus=self.qodulus, dtype=self.dtype,
                         defval=self.defval, invar=self.invar,
                         charge=self.charge, dirs=self.dirs.copy())
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    def fill(self, value):
        """Set all the elements of the tensor to be value."""
        self.defval = value
        for v in self.sects.values():
            v.fill(value)

    def __getitem__(self, k):
        """ If self[k] is called, then first self.sects[k] is checked.
        If the key is not found, we check if k still is a valid key for
        this tensor. If yes, a block full of defval is created, set
        assigned to self[k], and returned. If not, a KeyError is raised,
        with message describing what went wrong.
        """
        try:
            return self.sects.__getitem__(k)
        except KeyError:
            if not isinstance(k, tuple) or not len(k) == len(self.qhape):
                raise KeyError("Malformed block key: %s"%str(k))
            if self.is_valid_key(k):
                # Even though the requested block was not found it's a
                # valid block, so we create it.
                try:
                    block = self.defblock(k)
                except ValueError:
                    raise KeyError("Requested block has non-existent quantum "
                                   "numbers.")
                self[k] = block
                return block
            else:
                raise KeyError("Requested a block forbidden by symmetry: %s"
                               % str(k))

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self.defval

    def __setitem__(self, key, value):
        return self.sects.__setitem__(key, value)

    def __delitem__(self, key):
        return self.sects.__delitem__(key)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    def __repr__(self):
        r = ("%r(%r, qhape=%r, qodulus=%r, sects=%r, dtype=% rdefval=%r, "
             "invar=%r, charge=%r, dirs=%r"%(
                 type(self), self.shape, self.qhape, self.qodulus, self.sects,
                 self.dtype, self.defval, self.invar, self.charge, self.dirs))
        return r

    def __str__(self, *args, **kwargs):
        r = ("%s object:\n"
             "shape = %s,\n"
             "qhape = %s, qodulus = %s, charge = %s\n"
             "dirs = %s,\n"
             "defval = %s, invar = %s, dtype = %s\n"
             "blocks:")%(str(type(self)), self.shape,
                           self.qhape, self.qodulus, self.charge, 
                           self.dirs,
                           self.defval, self.invar, self.dtype)
        for k,v in self.sects.items():
            r += "\n%s:\n%s"%(k,v)
        return r

    __add__ = generate_binary_deferer(opr.add)
    __sub__ = generate_binary_deferer(opr.sub)
    __mul__ = generate_binary_deferer(opr.mul)
    __truediv__ = generate_binary_deferer(opr.truediv)
    __floordiv__ = generate_binary_deferer(opr.floordiv)
    __mod__ = generate_binary_deferer(opr.mod)
    __divmod__ = generate_binary_deferer(divmod)
    __pow__ = generate_binary_deferer(pow)
    __lshift__ = generate_binary_deferer(opr.lshift)
    __rshift__ = generate_binary_deferer(opr.rshift)
    __and__ = generate_binary_deferer(opr.and_)
    __xor__ = generate_binary_deferer(opr.xor)
    __or__ = generate_binary_deferer(opr.or_)

    def arg_swapper(op):
        def res(a,b, *args, **kwargs):
            return op(b,a, *args, **kwargs)
        return res

    __radd__ = generate_binary_deferer(arg_swapper(opr.add))
    __rsub__ = generate_binary_deferer(arg_swapper(opr.sub))
    __rmul__ = generate_binary_deferer(arg_swapper(opr.mul))
    __rtruediv__ = generate_binary_deferer(arg_swapper(opr.truediv))
    __rfloordiv__ = generate_binary_deferer(arg_swapper(opr.floordiv))
    __rmod__ = generate_binary_deferer(arg_swapper(opr.mod))
    __rdivmod__ = generate_binary_deferer(arg_swapper(divmod))
    __rpow__ = generate_binary_deferer(arg_swapper(pow))
    __rlshift__ = generate_binary_deferer(arg_swapper(opr.lshift))
    __rrshift__ = generate_binary_deferer(arg_swapper(opr.rshift))
    __rand__ = generate_binary_deferer(arg_swapper(opr.and_))
    __rxor__ = generate_binary_deferer(arg_swapper(opr.xor))
    __ror__ = generate_binary_deferer(arg_swapper(opr.or_))

    __eq__ = generate_binary_deferer(opr.eq)
    __ne__ = generate_binary_deferer(opr.ne)
    __lt__ = generate_binary_deferer(opr.lt)
    __le__ = generate_binary_deferer(opr.le)
    __gt__ = generate_binary_deferer(opr.gt)
    __ge__ = generate_binary_deferer(opr.ge)

    __neg__ = generate_unary_deferer(opr.neg)
    __pos__ = generate_unary_deferer(opr.pos)
    __abs__ = generate_unary_deferer(abs)
    __invert__ = generate_unary_deferer(opr.invert)

    def conj(self):
        """ Returns a new tensor that is the complex conjugate of self,
        with the directions of all the legs flipped and the charge of
        negated.
        """
        res = self.defer_unary_elementwise(np.conj)
        res.dirs = list(map(opr.neg, res.dirs))
        res.charge = -res.charge
        if self.qodulus is not None:
            res.charge %= res.qodulus
        return res


    def astype(self, dtype, casting='unsafe', copy=True):
        """Changes the dtype of the tensor. By default creates a copy,
        but works in place if copy=False.
        """
        if not np.can_cast(self.dtype, dtype, casting=casting):
            raise ValueError("Cannot cast {} into {} with casting={}.".
                             format(self.dtype, dtype, casting))
        if copy:
            res = self.copy()
        else:
            res = self
        res.dtype = dtype
        for k, v in res.sects.items():
            res[k] = v.astype(dtype, casting=casting, subok=True, copy=False)
        return res


    conjugate = conj
    sqrt = generate_unary_deferer(np.sqrt)
    sign = generate_unary_deferer(np.sign)
    log = generate_unary_deferer(np.log)
    exp = generate_unary_deferer(np.exp)
    abs = __abs__


    def defer_unary_elementwise(self, op_func, *args, **kwargs):
        """ Produces a new tensor that is like self, but all the blocks
        v have been acted on with op_func(v, *args, **kwargs), as has
        the defval. If defval ends up being mapped to something non-zero
        then the resulting tensor is not invariant and is flagged as
        such.

        This method can be used to create basic element-wise unary
        operations on tensors, such as negation and element-wise
        absolute value.
        """
        res = self.empty_like()
        res.defval = op_func(self.defval, *args, **kwargs)
        if res.defval != 0:
            res.invar = False
        for k,v in self.sects.items():
            res_block = op_func(v, *args, **kwargs)
            res.sects[k] = res_block
        return res


    def defer_binary_elementwise(self, B, op_func, *args, **kwargs):
        """ If both self and B are AbelianTensors, then their blocks and
        defvals are operated on pair-wise with op_func(_, _, *args,
        **kwargs). The two tensors should in this case be of the same
        form: same qnums, dims, etc. If not, either warnings or errors
        are raised, depending on whether the operation can still be
        carried out meaningfully.
        
        If B is not an AbelianTensor then all the blocks and
        the defval of self are operated on with op_func(_, B, *args,
        **kwargs).

        The operation is never in-place, and returns a a new tensor. The
        new tensor is like self in its attributes, but may be
        non-invariant if its defval ends up being non-zero.

        This method can be used to create element-wise binary operations
        on tensors, such as basic arithmetic and comparisons.
        """
        try:
            res_dtype = np.result_type(self.dtype, B.dtype)
        except AttributeError:
            res_dtype = np.result_type(self.dtype, B)
        res = self.empty_like()
        res.dtype = res_dtype
        if isinstance(B, AbelianTensor):
            # self and B should be of the same form or one should be a
            # scalar. They should also have the same qodulus.
            assert(type(self).check_form_match(tensor1=self, tensor2=B)
                    or not self.shape or not B.shape)
            assert(self.qodulus == B.qodulus)
            # They may have different charges and dirs, but this
            # generates a warning.
            if self.charge != B.charge and self.shape:
                warnings.warn("Binary operation called on non-scalar tensors "
                              "with differing charges (%i and %i)."
                              %(self.charge, B.charge), stacklevel=3)
            relative_dirs = tuple(map(opr.mul, self.dirs, B.dirs))
            for i, d in enumerate(relative_dirs):
                if d != 1:
                    warnings.warn("Automatically flipping dir %i in binary "
                                  "operation."%i, stacklevel=3)
                    B = B.flip_dir(i)

            # Checks are done, move on to operating.
            res.defval = op_func(self.defval, B.defval, *args, **kwargs)
            all_keys = set().union(self.sects, B.sects)
            for k in all_keys:
                # Use B[k] and self[k], but default to defval if key not
                # found.
                a = self.sects.get(k, self.defval)
                b = B.sects.get(k, B.defval)
                res_block = op_func(a, b, *args, **kwargs)
                res.sects[k] = res_block
        else:
            res.defval = op_func(self.defval, B, *args, **kwargs)
            for k,v in self.sects.items():
                res_block = op_func(v, B, *args, **kwargs)
                res.sects[k] = res_block
        if (res.shape or res.charge) and res.defval != 0:
            res.invar = False
        return res


    def any(self):
        """ Check whether any of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if np.any(v):
                return True
        if self.is_full():
            return False
        else:
            return np.any(self.defval)


    def all(self):
        """ Check whether all of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if not np.all(v):
                return False
        if self.is_full():
            return True
        else:
            return np.all(self.defval)


    def allclose(self, B, rtol=1e-05, atol=1e-08):
        """ Check whether all of the elements of the tensors are close
        to each other. See numpy.allclose for explanations of the
        tolerance arguments.
        """
        # self and B should be of the same form and have the same
        # qodulus.
        assert(type(self).check_form_match(tensor1=self, tensor2=B))
        assert(self.qodulus == B.qodulus)
        # They may have different dirs, but this generates a warning.
        relative_dirs = tuple(map(opr.mul, self.dirs, B.dirs))
        for i, d in enumerate(relative_dirs):
            if d != 1:
                warnings.warn("Automatically flipping dir %i in binary "
                              "operation."%i, stacklevel=3)
                B = B.flip_dir(i)

        # Form checks done, move on to comparing blocks.
        all_keys = set().union(self.sects, B.sects)
        for k in all_keys:
            a = self.sects.get(k, self.defval)
            b = B.sects.get(k, B.defval)
            if not np.allclose(a,b):
                return False
        if self.is_full():
            return True
        else:
            return np.allclose(self.defval, B.defval)


    def max(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = -np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.max(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = max(m, n)
        return m


    def min(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.min(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = min(m, n)
        return m


    def average(self):
        s = self.sum()
        flat_shape = self.flatten_shape(self.shape)
        num_of_elements = fct.reduce(opr.mul, flat_shape, 1)
        average = s/num_of_elements
        return average


    def real(self):
        res = self.defer_unary_elementwise(np.real)
        res.dtype = np.float_
        return res


    def imag(self):
        res = self.defer_unary_elementwise(np.imag)
        res.dtype = np.float_
        return res


    def sum(self):
        if self.shape:
            if self.defval:
                raise NotImplementedError("Sum of defval != 0 not "
                                          "implemented.")
            s = 0
            for v in self.sects.values():
                s += np.sum(v)
        else:
            s = self.defval
        return s


    def __len__(self):
        """ This works as for numpy arrays: len returns the total
        dimension of the first leg.
        """
        return self.flatten_dim(self.shape[0])


    def __bool__(self):
        if self.shape:
            raise ValueError("The truth value of a tensor with more than one "
                             "element is ambiguous. Use a.any() or a.all()")
        else:
            return bool(self.defval)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self):
        """ Returns a corresponding numpy array. The order of the blocks
        in the result is such that along every index the blocks are
        organized according to rising qnum.
        
        Note that this means that the end result changes if the
        directions of some of the legs are flipped before calling
        to_ndarray(). Thus if for example trace or dot is called on the
        resulting numpy array, the result may be different than for the
        AbelianTensor if the contraction requires flipping directions.
        Similarly taking for example traces and diags along axes that
        were not compatible in the AbelianTensor is a perfectly valid
        thing to do for the ndarray, and gives different results.
        
        All these concerns can be avoided by making sure that one only
        calls on the ndarray operations that would have been valid on
        the AbelianTensor without flipping any directions.
        """
        ndshape = type(self).flatten_shape(self.shape)
        res = np.full(ndshape, self.defval, dtype=self.dtype)
        if 0 in ndshape:
            return res
        shp, qhp = type(self).sorted_shape_qhape(tensor=self)
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in shp:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k, v in self.sects.items():
            slc = ()
            for i, qnum in enumerate(k):
                r = ranges[i][qhp[i].index(qnum)]
                slc += (slice(r[0], r[1]),)
            res[slc] = v
        return res


    @classmethod
    def from_ndarray(cls, a, shape=None, qhape=None, dirs=None, qodulus=None,
                     invar=True, charge=0):
        """ Takes an ndarray a, and maps it to a corresponding
        AbelianTensor of the form given in the other arguments. Although
        shape and qhape are keyword arguments to maintain a common
        interface with Tensor, they are not optional. The blocks are
        read in the same order as they are written in to_ndarray, i.e.
        rising qnum along every leg. Note hence that the ordering of the
        qnums in the qhape given has no effect.
        """
        if dirs is None:
            warnings.warn("In from_ndarray, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(shape)
        is_bool = a.dtype == np.bool_
        invar = invar and not is_bool
        shape, qhape = cls.sorted_shape_qhape(shape=shape, qhape=qhape,
                                              qodulus=qodulus)
        res = cls(shape, qhape=qhape, qodulus=qodulus, dtype=a.dtype,
                  invar=invar, charge=charge, dirs=dirs)
        if not a.shape:
            res.defval = a
            return res
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in res.shape:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k in itt.product(*res.qhape):
            if res.is_valid_key(k):
                slc = ()
                for i, qnum in enumerate(k):
                    r = ranges[i][res.qhape[i].index(qnum)]
                    slc += (slice(r[0], r[1]),)
                block = a[slc]
                res.sects[k] = block
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def is_valid_key(self, key):
        """ Returns true if self.invar is not True or key is a key for a
        valid block allowed by symmetry. Otherwise False.
        """
        if not self.invar:
            return True
        if len(key) != len(self.qhape):
            return False
        key = map(opr.mul, self.dirs, key)
        s = sum(key)
        if self.qodulus is not None:
            s %= self.qodulus
        return s == self.charge


    def compatible_indices(self, other, i, j):
        """ Returns True if leg i of self may be contracted with leg j
        of other, False otherwise. Flipping of indices is allowed (but
        not done, this is only a check).
        """
        s_d = self.dirs[i]
        s_dim = self.shape[i] 
        s_qim = self.qhape[i]
        o_d = other.dirs[j]
        o_dim = other.shape[j] 
        o_qim = [-1 * s_d * o_d * q for q in other.qhape[j]]
        if other.qodulus is not None:
            o_qim = [q % other.qodulus for q in o_qim]
        o_qimdim = set(zip(o_qim, o_dim))
        s_qimdim = set(zip(s_qim, s_dim))
        res = o_qimdim == s_qimdim
        return res
    

    def flip_dir(self, axis):
        """ Flips the direction of the given axis of self. The operation
        is not in-place, but a view is returned. The quantum numbers
        along given axis are also negated accordingly.
        """
        res = self.empty_like()
        res.dirs[axis] *= -1
        if self.qodulus is None:
            qod_func = lambda q: q
        else:
            qod_func = lambda q: q % self.qodulus
        res.qhape[axis] = [qod_func(-q) for q in res.qhape[axis]]
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kf = list(k)
            kf[axis] = qod_func(-kf[axis])
            kf = tuple(kf)
            vf = self[k]
            if kf in keys:
                v = self[kf]
                keys.discard(kf)
                res[k] = v
            res[kf] = vf
        return res


    def expand_dims(self, axis, direction=1):
        """ Returns a view of self that has an additional leg at the
        position axis. This leg has only one qnum, 0, and dimension 1.
        The direction of the new leg is a keyword argument 'direction'
        that defaults to 1.
        """
        res = self.empty_like()
        res.shape.insert(axis, [1])
        res.qhape.insert(axis, [0])
        res.dirs.insert(axis, direction)
        if self.shape:
            for k,v in self.sects.items():
                new_k = list(k)
                new_k.insert(axis, 0)
                res[tuple(new_k)] = np.expand_dims(v, axis)
        elif res.charge == 0:
            res[(0,)] = np.array((res.defval,), dtype=res.dtype)
            res.defval = 0
        return res


    @staticmethod
    def sorted_shape_qhape(tensor=None, shape=None, qhape=None, qodulus=[]):
        """ Sort shape and qhape according to ascending qnum along every
        leg. Used by to_ and from_ndarray.
        """
        shape = tensor.shape if shape is None else shape
        qhape = tensor.qhape if qhape is None else qhape
        qodulus = tensor.qodulus if qodulus == [] else qodulus
        sorted_qhp = []
        sorted_shp = []
        for qim, dim in zip(qhape, shape):
            qim, dim = zip(*sorted(zip(qim,dim)))
            sorted_qhp.append(qim)
            sorted_shp.append(dim)
        return sorted_shp, sorted_qhp


    def defblock(self, key):
        """ Returns an ndarray of the size of the block self[key],
        filled with self.defval.  This works regardless of whether
        self[key] is set or not and whether the block is allowed by
        symmetry.
        """
        block_shape = []
        for i,qnum in enumerate(key):
            block_shape.append(self.shape[i][self.qhape[i].index(qnum)])
        block = np.full(block_shape, self.defval, dtype=self.dtype)
        return block


    def is_full(self):
        """ Returns True if the elements in self.sects cover all the
        elements in self.
        """
        elements_in_sects = sum(map(opr.attrgetter("size"),
                                    self.sects.values()))
        elements_in_total = fct.reduce(opr.mul,
                                   type(self).flatten_shape(self.shape),
                                   1)
        res = elements_in_sects >= elements_in_total
        return res


    def check_consistency(self):
        """ Checks that self conforms to the defition given in the
        documentation of the class. If yes, returns True, otherwise
        raises an assertion error.  This method is meant to be used by
        the user (probably for debugging) and is not called anywhere in
        the class.
        """
        try:
            assert(len(self.shape) == len(self.qhape) == len(self.dirs))
            # Qnums must be unique within a qim and correspond
            # one-to-one with dimensions in dim.
            assert(all((len(dim) == len(qim) == len(set(qim))
                   for dim,qim in zip(self.shape, self.qhape))))
            assert(all(d == 1 or d == -1 for d in self.dirs))
            if self.qodulus is not None:
                assert(all(q == q % self.qodulus for q in sum(self.qhape, [])))
            # Check that every sect has a valid key and the correct
            # shape and dtype.
            for k,v in self.sects.items():
                assert(v.dtype == self.dtype)
                assert(self.is_valid_key(k))
                block_shp_real = v.shape
                qnum_inds = tuple(self.qhape[i].index(qnum)
                                  for i, qnum in enumerate(k))
                block_shp_claimed = tuple([self.shape[i][j]
                                          for i, j in enumerate(qnum_inds)])
                assert(block_shp_claimed == block_shp_real)
            # Other checks.
            if self.invar and (self.charge != 0 or self.shape):
                assert(self.defval == 0)
        except:
            raise
        return True

    
    @classmethod
    def check_qim_dim_match(cls, qim, dim):
        """ Check that the given qim and dim match, i.e. are valid for
        the same leg.
        """
        return len(qim) == len(dim)

    @classmethod
    def check_qhape_shape_match(cls, qhape, shape):
        """ Check that the given qhape and shape match, i.e. are valid
        for the same tensor.
        """
        return all(cls.check_qim_dim_match(qim, dim)
                   for qim,dim in zip(qhape,shape))

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            qhape1 = tensor1.qhape
            shape1 = tensor1.shape
            dirs1 = tensor1.dirs
        if tensor2 is not None:
            qhape2 = tensor2.qhape
            shape2 = tensor2.shape
            dirs2 = tensor2.dirs
        if not (len(qhape1) == len(qhape2) == len(shape1) == len(shape2)
                == len(dirs1) == len(dirs2)):
            return False
        for d1, qim1, dim1, d2, qim2, dim2 in zip(dirs1, qhape1, shape1,
                                                  dirs2, qhape2, shape2):
            # This is almost like compatible_indices, but for the
            # missing minus sign when building o_qim.
            qim2 = [d1 * d2 * q for q in qim2]
            if qodulus is not None:
                qim2 = [q % qodulus for q in qim2]
            qimdim1 = set(zip(qim1, dim1))
            qimdim2 = set(zip(qim2, dim2))
            if not qimdim1 == qimdim2:
                return False
        return True

    @classmethod
    def find_trunc_dim(cls, S, S_sects, minusabs_next_els, dims,
                       chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, trunc_err_func=None, norm_sq=None):
        """ A utility function that is used by eigenvalue and singular
        value decompositions.
        """
        # First, find what chi will be.
        S = -np.sort(-np.abs(S))
        if norm_sq is None:
            # The user may provide this if the given S has been
            # pretruncated already.
            norm_sq = sum(S**2)
        if trunc_err_func is None:
            trunc_err_func = fct.partial(cls.default_trunc_err_func,
                                         norm_sq=norm_sq)
        # Find the smallest chi for which the error is small enough.
        # If none is found, use the largest chi.
        if sum(S) != 0:
            last_out = S[0]
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_in = S[chi-1]
                        last_out = S[chi]
                        rel_diff = np.abs(last_in-last_out)
                        avrg = (last_in + last_out)/2
                        if avrg != 0:
                            rel_diff /= avrg
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                err = trunc_err_func(S, chi)
                if err <= eps or last_out==0.:
                    break
        else:
            err = 0
            chi = min(chis)

        # Find out which values to keep, i.e. how to distribute chi in
        # the different blocks.
        dim_sum = 0
        while(dim_sum < chi):
            try:
                minusabs_el_to_add, key = heapq.heappop(minusabs_next_els)
            except IndexError:
                # All the dimensions are fully included.
                break
            dims[key] += 1
            this_key_els = S_sects[key][0]
            if dims[key] < len(this_key_els):
                next_el = this_key_els[dims[key]]
                heapq.heappush(minusabs_next_els, (-np.abs(next_el), key))
            dim_sum += 1
        return chi, dims, err

        


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, dirs=None,
                     return_transposed_shape_data=False):
        """ Joins indices together in the spirit of reshape. inds is
        either an iterable of indices, in which case they are joined, or
        an iterable of iterables of indices, in which case the indices
        listed in each element of inds (a "batch") will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after it in the order
        given. The order in which the batches are given does not
        matter.
        
        dirs are the directions of the new indices, defaults to
        [1,...,1]. If a batch of indices to be joined consists of only
        one index, its direction will be flipped to be as in dirs.
        
        If return_transposed_shape_data is True, then the shape, qhape
        and dirs (in this order) of the tensor after transposing but
        before reshaping are returned as well.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if len(b)>0]

        if dirs is None:
            warnings.warn("In join_indices, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(index_batches)
        else:
            if not isinstance(dirs, collections.Iterable):
                dirs = [dirs]
            assert(len(dirs) == len(index_batches))

        if not index_batches:
            # Nothing to be done. However, join_indices should always
            # return an array independent of the original, so we take a
            # view.
            if return_transposed_shape_data:
                return (self.view(), self.shape.copy(), self.qhape.copy(),
                        self.dirs.copy())
            else:
                return self.view()

        # Group dirs together with index_batches so that they get sorted
        # together.
        index_batches_with_dirs = [b + [d] for b,d in zip(index_batches, dirs)]

        # Create the permutation for transposing the tensor. At the same
        # time transpose and sort index_batches.
        joined = set(sum(index_batches, []))
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_batches = not_joined + index_batches_with_dirs
        all_batches.sort(key=opr.itemgetter(0))
        # The a[:-1] conditional statement leaves out the dirs when
        # creating the permutation.
        p = sum((a[:-1] if len(a)>1 else a for a in all_batches), [])
        index_batches_with_dirs = [b for b in all_batches if len(b) > 1]
        dirs = [b[-1] for b in index_batches_with_dirs]
        index_batches = [b[:-1] for b in index_batches_with_dirs]
        index_batches = [list(map(p.index, b)) for b in index_batches]
        res = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = res.shape.copy()
            transposed_qhape = res.qhape.copy()
            transposed_dirs = res.dirs.copy()

        # Flip the dirs on single indices in index_batches and remove
        # those batches from the list.
        for i,b in reversed(tuple(enumerate(index_batches))):
            if len(b) == 1:
                if res.dirs[b[0]] != dirs[i]:
                    res = res.flip_dir(b[0])
                del(dirs[i])
                del(index_batches[i])

        if not index_batches:
            # If no indices are left, there is no need to join anything.
            if return_transposed_shape_data:
                return res, transposed_shape, transposed_qhape, transposed_dirs
            else:
                return res
        
        # Find out the remaining, new indices after the joining.
        cumulant = 0
        new_inds = []
        for b in index_batches:
            new_inds.append(b[0] - cumulant)
            cumulant += len(b) - 1

        # Reverse index_batches and dirs for the future so that we first
        # process the indices at the end.
        index_batches.reverse()
        dirs.reverse()

        # For every non-zero block in res, reshape the block and add it
        # to the right key in new_sects. However, every item in
        # new_sects will consist of several blocks that need to be
        # concatenated. Because of this, new_sects[k] is a list of
        # lists [k_part1, k_part2, ..., k_partn, reshaped_block],
        # where k_parts are the qnums of the indices that were joined.
        # Thus by later sorting these lists we get them in the right
        # order for concatenation.
        new_sects = {}
        if res.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % res.qodulus
        # Go through every valid index in stead of every key in sects,
        # because blocks of zeros may be concatenated with other blocks.
        valid_ks = (qcomb for qcomb in itt.product(*res.qhape)
                    if res.is_valid_key(qcomb))
        del_slcs = [slice(b[1], b[-1]+1) for b in index_batches]
        get_slcs = [slice(b[0], b[-1]+1) for b in index_batches]
        dir_batches = [[res.dirs[i] for i in batch] for batch in index_batches]
        for k in valid_ks:
            v = res[k]
            new_k = list(k)
            new_shp = list(v.shape)
            k_parts = []
            for b, dir_b, dir_new, del_slc, get_slc in\
                    zip(index_batches, dir_batches, dirs, del_slcs, get_slcs):
                k_part = k[get_slc]
                k_parts.append(k_part)
                k_part = map(opr.mul, k_part, dir_b)
                new_qnum = qod_func(sum(k_part) * dir_new)
                new_k[b[0]] = new_qnum
                del(new_k[del_slc])
                new_shp[b[0]] = fct.reduce(opr.mul, v.shape[get_slc])
                del(new_shp[del_slc])
            k_parts.reverse()
            new_k = tuple(new_k)
            l = new_sects.setdefault(new_k, [])
            l.append(k_parts + [v.reshape(new_shp)])

        # Concatenator is a helper function that recursively
        # concatenates the pieces together. It is called once for every
        # index in a batch.
        def concatenator(l, i=0):
            if i == len(l[0])-2:
                l = [el[-1] for el in l]
            else:
                l = [tuple(g)
                     for k,g in itt.groupby(l, opr.itemgetter(i))]
                l = tuple(map(lambda k: concatenator(k, i=i+1), l))
            return np.concatenate(l, new_inds[i])

        for k,v in new_sects.items():
            # These are the new blocks, just need to concatenate.
            v.sort()
            new_sects[k] = concatenator(v)
        res.sects = new_sects

        # Compute the new shape, qhape and dir.
        for new_d, batch in zip(dirs, index_batches):
            product_of_tuple = lambda l: fct.reduce(opr.mul, l)
            cart_prod_of_dims = itt.product(*tuple(res.shape[i]
                                                         for i in batch))
            new_dim = list(map(product_of_tuple, cart_prod_of_dims))

            qhps = ([q * res.dirs[i] for q in res.qhape[i]] for i in batch)
            cartesian_product_of_qims = itt.product(*tuple(qhps))
            new_qim = map(sum, cartesian_product_of_qims)
            new_qim = (q*new_d for q in new_qim)
            new_qim = list(map(qod_func, new_qim))

            # Still need to concatenate.
            # Sort by new_qim.
            if new_qim:
                new_qim, new_dim = zip(*sorted(zip(new_qim, new_dim)))
                new_qim, new_dim = list(new_qim), list(new_dim)
                n = 0
                q = new_qim[n]
                i = 1
                while i < len(new_qim):
                    if new_qim[i] == q:
                        new_dim[n] += new_dim[i]
                        del(new_qim[i])
                        del(new_dim[i])
                    else:
                        n = i
                        q = new_qim[n]
                        i +=1 

            res.shape[batch[0]] = new_dim
            del res.shape[batch[1] : batch[0] + len(batch)]
            res.qhape[batch[0]] = new_qim
            del res.qhape[batch[1] : batch[0] + len(batch)]
            res.dirs[batch[0]] = new_d
            del res.dirs[batch[1] : batch[0] + len(batch)]

        if return_transposed_shape_data:
            return res, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return res


    def split_indices(self, indices, dims, qims=None, dirs=None):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i]. qims correspondingly
        gives the qims of the new indices, and dirs gives the new
        directions.

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4], qhape [qim1,
        qim2, qim3, qim4] and dirs [d1,d2,d3,d4]. Suppose then that
        indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]], qims =
        [[qimA, qimB], [qimC, qimD]] and dirs = [[dA, dB] [dC, dD]].
        Then the resulting tensor will have shape [dim1, dimA, dimB,
        dim3, dimC, dimD], qhape [qim1, qimA, qimB, qim3, qimC, qimD]
        and dirs [d1, dA, dB, d3, dC, dD].  All this assuming that that dims
        and qims are such that joining qimA and qimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims, qims and dirs should then have one level
        of depth less as well.

        split_indices does not modify the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # and dim_batches are lists of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims) == len(qims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
            qim_batches = list(map(list, qims))
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be full of ones.")
                dir_batches = list(map(lambda dim: [1]*len(dim), dims))
            else:
                dir_batches = dirs
        else:
            indices = [indices]
            dim_batches = [list(dims)]
            qim_batches = [list(qims)]
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be [[1,...,1]].")
                dir_batches = [[1]*len(dims)]
            else:
                dir_batches = [dirs]

        if not indices:
            return self.view()

        # Reverse sort according to indices, so that we always handle
        # the last index first. This way when removing elements from
        # different iterables we always remove from the end and don't
        # mess up the indexing.
        indices, dim_batches, qim_batches, dir_batches =\
               zip(*sorted(zip(indices, dim_batches, qim_batches, dir_batches),
                            reverse=True))

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Step one: Build split_data. It will be a dictionary with keys
        # (ind, qnum), so that
        # split_data[ind, qnum] = [(qcomb1, dcomb1, dcum1),
        #                          (qcomb2, dcomb2, dcum2),
        #                          ... ]
        # Each of these tuples 1,2, ... will correspond to a new block
        # in the split tensor.  Every qcomb is a tuple of quantum
        # numbers, one for each new index coming out of ind, such that
        # their combination is qnum.  Every dcomb is a tuple of
        # corresponding dimensions. Every dcum is a tuple of two numbers
        # (a,b) such that when slicing a block of self, the slice along
        # ind to that gets the block in question in dcum[0]:dcum[1].
        split_data = {}
        for ind, dims, qims, dir_batch in zip(indices, dim_batches,
                                              qim_batches, dir_batches):
            # Find combinations of qims that give the right qnum
            dimcombs = itt.product(*dims)
            qimcombs = itt.product(*qims)
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                qcomb_flipped = tuple(map(opr.mul, qcomb, dir_batch))
                qnum = qod_func(sum(qcomb_flipped)*self.dirs[ind])
                if self.qodulus is not None:
                    qnum %= self.qodulus
                if qnum in self.qhape[ind]:
                    try:
                        split_data[ind, qnum].add((qcomb, dcomb))
                    except KeyError:
                        split_data[ind, qnum] = {(qcomb, dcomb)}

        # Sort split_data items and add dcums.
        for k,v in split_data.items():
            v = sorted(v)
            cumulant = 0
            for i, el in enumerate(v):
                prod = fct.reduce(opr.mul, el[1])
                v[i] += ((cumulant, cumulant + prod),)
                cumulant += prod
            split_data[k] = v

        # Step two: Use split_data to do the splitting.
        new_sects = {}
        for k,v in self.sects.items():
            # For every block v that is to be split, we need the
            # corresponding splitting data for every index that is being
            # split.
            datas = map(lambda i: split_data[i, k[i]], indices) 
            # We then take the cartesian product of these datas over the
            # indices being split. That is, every member of the product
            # corresponds to one of the indices.
            for p in itt.product(*datas):
                # p is a tuple of lists, one list for each ind, where
                # each list consists of three tuples: a qcomb, a dcomb
                # and a cumdim. For each p there will be a block in the
                # new tensor.
                #
                # Build the key for the new block, the slice that gets
                # the new block from v, and the shape that the new block
                # shall be reshaped to.
                s = slice(None)
                slc = [s]*len(self.shape)
                new_key = list(k)
                block_shape = list(v.shape)
                for i, t in enumerate(p):
                    qcomb = t[0]
                    dcomb = t[1]
                    cumdim = t[2]
                    new_key[indices[i]:indices[i]+1] = qcomb
                    block_shape[indices[i]:indices[i]+1] = dcomb
                    slc[indices[i]] = slice(cumdim[0], cumdim[1])
                new_key = tuple(new_key)
                # Blam!
                new_sects[new_key] = v[slc].reshape(block_shape)
        res = self.empty_like()
        res.sects = new_sects

        # Create the new shape, qhape and dirs.
        for ind, dim_b, qim_b, dir_b in zip(indices, dim_batches, qim_batches,
                                            dir_batches):
            res.shape[ind:ind+1] = dim_b
            res.qhape[ind:ind+1] = qim_b
            res.dirs[ind:ind+1] = dir_b

        return res


    def swapaxes(self, i, j):
        """ Swaps two legs, returns a view. """
        res = self.empty_like()
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kt = list(k)
            kt[i], kt[j] = kt[j], kt[i]
            kt = tuple(kt)
            keys.discard(kt)
            v = self[k].swapaxes(i,j)
            try:
                vt = self[kt].swapaxes(i,j)
                res[k], res[kt] = vt, v
            except KeyError:
                res[kt] = v
        res.shape[i], res.shape[j] = res.shape[j], res.shape[i]
        res.qhape[i], res.qhape[j] = res.qhape[j], res.qhape[i]
        res.dirs[i], res.dirs[j] = res.dirs[j], res.dirs[i]
        return res


    def transpose(self, p=(1,0)):
        """ Transposes legs of self, returns a view. """
        res = self.empty_like()
        for k,v in self.sects.items():
            kt = tuple(map(k.__getitem__, p))
            res.sects[kt] = v.transpose(p)
        res.shape = list(map(self.shape.__getitem__, p))
        res.qhape = list(map(self.qhape.__getitem__, p))
        res.dirs = list(map(self.dirs.__getitem__, p))
        return res


    def trace(self, axis1=0, axis2=1):
        """ Takes a trace of self over axis1 and axis2. This differs
        from the usual trace in the sense that it is more like
        connecting the two legs and contracting. This means that if the
        legs axis1 and axis2 don't have the same dim and qim the
        function will raise an error. If the dirs don't match (both are
        1 or both are -1) then one of them is flipped and a warning is
        raised.

        Note that the diagonal consists always of blocks with the same
        qnum on axis1 and axis2 (once dirs are opposite). This means
        that the trace of an invariant charge != 0 tensor is always a
        zero-tensor.
        """
        assert(self.compatible_indices(self, axis1, axis2))
        if axis1 < axis2:
            axis1, axis2 = axis2, axis1
        if self.dirs[axis1] + self.dirs[axis2] != 0:
            warnings.warn("Automatically flipping dir %i in trace."%axis1,
                          stacklevel=2)
            self = self.flip_dir(axis1)
        res = self.empty_like()
        del(res.shape[axis1])
        del(res.shape[axis2])
        del(res.qhape[axis1])
        del(res.qhape[axis2])
        del(res.dirs[axis1])
        del(res.dirs[axis2])

        # We could avoid looping over the whole dictionary by
        # constructing the cartesiand product of all the qims but not
        # qhape[axis2], and then infering what the qnum on axis2 should
        # be. I suspect that this would be slower, but I haven't tried.
        for k,v in self.sects.items():
            qnum = k[axis1] - k[axis2]
            if self.qodulus is not None:
                qnum %= self.qodulus
            if qnum == 0:
                new_k = tuple(i for j,i in enumerate(k)
                              if j != axis1 and j != axis2)
                if new_k in res.sects:
                    res[new_k] += v.trace(axis1=axis1, axis2=axis2)
                else:
                    res[new_k] = v.trace(axis1=axis1, axis2=axis2)
        if not res.shape:
            # The result is a scalar.
            try:
                res.defval = res[()]
                res.sects = {}
            except KeyError:
                # There was no () block, so the tensor is 0 by symmetry.
                pass
        return res


    def multiply_diag(self, diag_vect, axis, direction="r"):
        """ The result of multiply_diag is the same as
        self.dot(diag_vect.diag(), (axis, 0)) if direction = "right" or
        "r" (the diagonal matrix comes from the right) or
        self.dot(diag_vect.diag(), (axis, 1)) if direction = "left" or
        "l"
        This operation is just done without constructing the full
        diagonal matrix.
        """
        assert(diag_vect.qodulus == self.qodulus)
        assert(diag_vect.charge == 0)
        assert(len(diag_vect.shape) == 1)
        assert(direction in {"r", "l", "left", "right"})

        res = self.empty_like()
        if axis < 0:
            axis = len(self.shape) + axis
        right = direction == "r" or direction == "right"

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Flip axes as needed.
        if ((right and self.dirs[axis] != -diag_vect.dirs[0]) or
                (not right and self.dirs[axis] != diag_vect.dirs[0])):
            warnings.warn("Automatically flipping dir 0 of diag_vect in "
                          "multiply_diag.",
                          stacklevel=2)
            diag_vect = diag_vect.flip_dir(0)

        for k,v in self.sects.items():
            q_sum = k[axis]
            k_new = list(k)
            k_new[axis] = q_sum
            k_new = tuple(k_new)
            v = np.swapaxes(v, -1, axis)
            v = v * diag_vect[(q_sum,)]
            v = np.swapaxes(v, -1, axis)
            res[k_new] = v

        res.qhape[axis] = [qod_func(q + diag_vect.charge)
                            for q in diag_vect.qhape[0]]
        res.charge = qod_func(self.charge + diag_vect.charge)
        return res


    def matrix_dot(self, other):
        """ Takes the dot product of two tensors of rank < 3. If self or
        other is a matrix, it must be invariant and have defval == 0.
        """
        assert(self.qodulus == other.qodulus)

        # The following essentially is a massive case statement on
        # whether self and other are scalars, vectors or matrices.
        # Unwieldly, but efficient and clear.
        if not self.shape and not other.shape:
            return self*other
        else:
            res_dtype = np.result_type(self.dtype, other.dtype)
            if self.qodulus is None:
                qod_func = lambda x: x
            else:
                qod_func = lambda x: x % self.qodulus
            res_charge = qod_func(self.charge + other.charge)
            res_invar = self.invar and other.invar

            # Vector times vector
            if len(self.shape) == 1 and len(other.shape) == 1:
                assert(self.compatible_indices(other, 0, 0))
                if self.dirs[0] + other.dirs[0] != 0:
                    warnings.warn("Automatically flipping dir 0 of other in "
                                  "dot.")
                    other = other.flip_dir(0)
                res = 0
                for qnum in self.qhape[0]:
                    try:
                        a = self[(qnum,)]
                        b = other[(qnum,)]
                    except KeyError:
                        continue
                    prod = np.dot(a,b)
                    if prod:
                        res += np.dot(a,b)
                res = type(self)([], qhape=[], qodulus=self.qodulus, sects={},
                                 defval=res, dirs=[], dtype=res_dtype,
                                 charge=res_charge, invar=res_invar)
            else:
                res_sects = {}

                # Vector times matrix
                if len(self.shape) == 1:
                    assert(other.invar)
                    assert(other.defval == 0)
                    assert(self.compatible_indices(other, 0, 0))
                    if self.dirs[0] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of self "
                                      "in dot.")
                        self = self.flip_dir(0)
                    res_shape = [other.shape[1]]
                    res_qhape = [other.qhape[1]]
                    res_dirs = [other.dirs[1]]
                    flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[0]:
                        b_qnum = qod_func(sum_qnum*flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[(sum_qnum,)]
                            b = other[(sum_qnum, b_qnum)]
                            res_sects[(b_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times vector
                elif len(other.shape) == 1:
                    assert(self.invar)
                    assert(self.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0]]
                    res_qhape = [self.qhape[0]]
                    res_dirs = [self.dirs[0]]
                    flux = -self.dirs[0] * self.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*flux +
                                          self.dirs[0]*self.charge)
                        try:
                            a = self[(a_qnum, sum_qnum)]
                            b = other[(sum_qnum,)]
                            res_sects[(a_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times matrix
                else:
                    assert(self.invar and other.invar)
                    assert(self.defval == other.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0], other.shape[1]]
                    res_qhape = [self.qhape[0], other.qhape[1]]
                    res_dirs = [self.dirs[0], other.dirs[1]]
                    a_flux = -self.dirs[0] * self.dirs[1]
                    b_flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*a_flux +
                                          self.dirs[0]*self.charge)
                        b_qnum = qod_func(sum_qnum*b_flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[a_qnum, sum_qnum]
                            b = other[sum_qnum, b_qnum]
                            res_sects[a_qnum, b_qnum] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue
                res = type(self)(res_shape, qhape=res_qhape,
                                 qodulus=self.qodulus, sects=res_sects,
                                 dtype=res_dtype, dirs=res_dirs,
                                 charge=res_charge, invar=res_invar)
        return res


    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        """ Find eigenvalues and eigenvectors of a matrix. The input
        must have defval == 0, invar == True, charge == 0 and must be
        square in the sense that the dimensions must have the same qim
        and dim and opposing dirs.

        If hermitian is True the matrix is assumed to be hermitian.

        Truncation works like for SVD.

        The output is in the form S, U, where S is a non-invariant
        vector of eigenvalues and U is a matrix that has as its columns
        the eigenvectors. Both have the same dim and qim as self.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        maxchi = max(chis)
        assert(self.defval == 0)
        assert(self.invar)
        assert(self.charge == 0)
        assert(self.dirs[0] + self.dirs[1] == 0)
        assert(set(zip(self.qhape[0], self.shape[0])) ==
               set(zip(self.qhape[1], self.shape[1])))
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        S_dtype = np.float_ if hermitian else np.complex_
        U_dtype = self.dtype if hermitian else np.complex_

        eigdecomps = {}
        dims = {}
        minusabs_next_eigs = []
        all_eigs = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                if sparse and maxchi < min(v.shape) - 1:
                    if hermitian:
                        s, u = spsla.eighs(v, k=maxchi,
                                           return_eigenvectors=True)
                    else:
                        s, u = spsla.eigs(v, k=maxchi,
                                          return_eigenvectors=True)
                else:
                    if hermitian:
                        s, u = np.linalg.eigh(v)
                    else:
                        s, u = np.linalg.eig(v)
                order = np.argsort(-np.abs(s))
                s = s[order]
                u = u[:,order]
                s = s.astype(S_dtype)
                u = u.astype(U_dtype)
                eigdecomp = (s, u)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=U_dtype)
                s = np.empty((m,), dtype=S_dtype)
                eigdecomp = (u, s)  #TODO is that a bug?
            eigdecomps[k] = eigdecomp
            dims[k] = 0
            all_eigs.append(s)
            if 0 not in s.shape:
                heapq.heappush(minusabs_next_eigs, (-np.abs(s[0]), k))
        try:
            all_eigs = np.concatenate(all_eigs)
        except ValueError:
            # all_eigs == []
            all_eigs = np.array((0,))
        
        if sparse:
            norm_sq = self.norm_sq()
        else:
            norm_sq = None
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_eigs, eigdecomps, minusabs_next_eigs, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq
        )

        if print_errors > 0:
            print('Relative truncation error in eig: '
                  '%.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        eigdecomps = {k:v for k,v in eigdecomps.items() if dims[k] > 0}
        for k,v in eigdecomps.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                eigdecomps[k] = (v[0][:d], v[1][:,:d])
            else:
                del(eigdecomps[k])

        # Initialize U, S.
        d = self.dirs[0]
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=S_dtype, invar=False,
                       charge=0)
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=U_dtype,
                       charge=0)

        # Set the blocks of U, S and V.
        for k,v in eigdecomps.items():
            S[(k[0],)] = v[0]
            k_U = (k[0], k[0])
            U[k_U] = v[1]

        return S, U, rel_err


    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        """ SVD a matrix. The matrix must have invar == True and defval
        == 0.

        The optional argument chis is a list of bond dimensions. The SVD
        is truncated to one of these dimensions chi, meaning that only
        chi largest singular values are kept. If chis is a single
        integer (either within a singleton list or just as a bare
        integer) this dimension is used. If eps==0, the largest value
        in chis is used. Otherwise the smallest chi in chis is used,
        such that the relative error made in the truncation is smaller
        than eps. The truncation error is by default the Frobenius norm
        of the difference, but can be specified with the keyword agument
        trunc_err_func.

        An exception to the above is degenerate singular values. By
        default truncation is never done so that some singular values
        are included while others of the same value are left out. If
        this is about to happen, chi is decreased so that none of the
        degenerate singular values are included. This default behavior
        can be changed with the keyword argument break_degenerate=True.
        The default threshold for when singular values are considered
        degenerate is 1e-6. This can be changed with the keyword
        argument degeneracy_eps.

        If print_errors > 0 truncation error is printed.

        The method returns the tuple U, S, V, rel_err, where S is a
        non-invariant vector and U and V are unitary matrices. They are
        such that U.diag(S).V = self, where the equality is appromixate
        if there is truncation. U and S have always charge 0, but V has
        the same charge as self. U has dirs [d,-d] where d =
        self.dirs[0], but V has the same dirs as self. rel_err is the
        truncation error.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        maxchi = max(chis)
        assert(self.defval == 0)
        assert(self.invar)
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        svds = {}
        dims = {}
        minus_next_sings = []
        all_sings = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                if sparse and maxchi < min(v.shape) - 1:
                    u, s, v = spsla.svds(v, k=maxchi,
                                         return_singular_vectors=True)
                    order = np.argsort(-s)
                    u = u[:, order]
                    s = s[order]
                    v = v[order, :]
                else:
                    u, s, v = np.linalg.svd(v, full_matrices=False)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=self.dtype)
                s = np.empty((m,), dtype=np.float_)
                v = np.empty((m, shp[1]), dtype=self.dtype)
            svd = (s, u, v)
            svds[k] = svd
            dims[k] = 0
            sings = svd[0]
            all_sings.append(sings)
            if 0 not in sings.shape:
                heapq.heappush(minus_next_sings, (-sings[0], k))
        try:
            all_sings = np.concatenate(all_sings)
        except ValueError:
            # all_sings == []
            all_sings = np.array((0,))
        
        if sparse:
            norm_sq = self.norm_sq()
        else:
            norm_sq = None
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_sings, svds, minus_next_sings, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq
        )

        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        svds = {k:v for k,v in svds.items() if dims[k] > 0}
        for k,v in svds.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                svds[k] = (v[0][:d], v[1][:,:d], v[2][:d,:])
            else:
                del(svds[k])

        # Initialize U, S, V.
        d = self.dirs[0]
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=0)
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=np.float_, invar=False,
                       charge=0)
        V = type(self)([new_dim, self.shape[1]],
                       qhape=[new_qim, self.qhape[1]],
                       dirs=[d, self.dirs[1]],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=self.charge)

        # Set the blocks of U, S and V.
        for k,v in svds.items():
            k_U = (k[0], k[0])
            S[(k[0],)] = v[0]
            U[k_U] = v[1]
            V[k] = v[2]

        return U, S, V, rel_err



==> anc/tensors/symmetrytensors.py <==
import numpy as np
import collections
import itertools
import sys
from functools import reduce
from .abeliantensor import AbelianTensor

class TensorZQ(AbelianTensor):

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Initializers and factory methods

    def __init__(self, shape, *args, qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = type(self).shape_to_qhape(shape)
        qodulus = type(self).qodulus
        return super(TensorZQ, self).__init__(shape, *args, qhape=qhape,
                                              qodulus=qodulus, **kwargs)

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        if qim is None:
            qim = cls.dim_to_qim(dim)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).eye(dim, qim=qim, qodulus=qodulus,
                     dtype=np.float_)

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).initialize_with(numpy_func, shape, *args,
                                                    qhape=qhape,
                                                    qodulus=qodulus, **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    @classmethod
    def from_ndarray(cls, a, *args, shape=None, qhape=None, qodulus=None,
                     **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).from_ndarray(a, *args, shape=shape,
                                                 qhape=qhape, qodulus=qodulus,
                                                 **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    @classmethod
    def dim_to_qim(cls, dim):
        return [0] if len(dim)==1 else list(range(cls.qodulus))

    @classmethod
    def shape_to_qhape(cls, shape):
        return [cls.dim_to_qim(dim) for dim in shape]


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def split_indices(self, indices, dims, qims=None, dirs=None):
        # Buildind qims.
        if qims is None:
            if isinstance(indices, collections.Iterable):
                qims = [type(self).shape_to_qhape(dim) for dim in dims]
            else:
                qims = type(self).shape_to_qhape(dims)
        return super(TensorZQ, self).split_indices(indices, dims, qims=qims,
                                                   dirs=dirs)


#=============================================================================#


class TensorZ2(TensorZQ):
    qodulus = 2

class TensorZ3(TensorZQ):
    qodulus = 3

class TensorU1(AbelianTensor):
    qodulus = None



==> anc/tensors/tensor.py <==
import numpy as np
import collections
import itertools
import operator as opr
import functools as fct
import scipy.sparse.linalg as spsla
from .tensorcommon import TensorCommon

class Tensor(TensorCommon, np.ndarray):
    """ This class implements no new functionality beyond ndarrays, but
    simply provides ndarrays the same interface that is used by the
    symmetry preserving tensor classes. Tensors always have qhape == None,
    dirs == None and charge == 0.
    """

    def __new__(cls, shape, *args, qhape=None, charge=None, invar=None,
                dirs=None, **kwargs):
        shape = cls.flatten_shape(shape)
        res = np.ndarray(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, charge=None, invar=None, dirs=None,
                        **kwargs):
        shape = cls.flatten_shape(shape)
        res = numpy_func(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, *args, **kwargs):
        dim = cls.flatten_dim(dim)
        res = np.eye(dim, *args, **kwargs).view(cls)
        return res

    def diag(self, **kwargs):
        res = np.diag(self).view(Tensor)
        return res

    # Every tensor object has the attributes qhape, dirs and charge just
    # to match the interface of AbelianTensor.
    qhape = None
    dirs = None
    charge = 0


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self, **kwargs):
        return np.asarray(self.copy())

    @classmethod
    def from_ndarray(cls, a, **kwargs):
        if isinstance(a, np.ndarray):
            res = a.copy().view(cls)
        else:
            res = np.array(a).view(cls)
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    fill = np.ndarray.fill



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    conjugate = np.ndarray.conj
    abs = np.ndarray.__abs__
    any = np.ndarray.any
    all = np.ndarray.all
    allclose = np.allclose

    def log(self):
        return np.log(self)

    def exp(self):
        return np.exp(self)

    def sqrt(self):
        return np.sqrt(self)

    def average(self):
        return np.average(self)

    def sign(self):
        return np.sign(self)

    def real(self):
        return super(Tensor, self).real

    def imag(self):
        return super(Tensor, self).imag

    def sum(self):
        return super(Tensor, self).sum().value()



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def compatible_indices(self, other, i, j):
        return self.shape[i] == other.shape[j]

    def flip_dir(self, axis):
        res = self.view()
        return res

    def expand_dims(self, axis, direction=1):
        res = np.expand_dims(self, axis)
        if not isinstance(res, Tensor):
            res = type(self).from_ndarray(res)
        return res

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self[()]

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            shape1 = tensor1.shape
        if tensor2 is not None:
            shape2 = tensor2.shape
        return shape1 == shape2

    @classmethod
    def find_trunc_dim(cls, S, chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, trunc_err_func=None,
                       norm_sq=None):
        S = np.abs(S)
        if trunc_err_func is None:
            if norm_sq is None:
                # The user may provide this if the given S has been
                # pretruncated already.
                norm_sq = sum(S**2)
            trunc_err_func = fct.partial(cls.default_trunc_err_func,
                                         norm_sq=norm_sq)
        # Find the smallest chi for which the error is small enough.
        # If none is found, use the largest chi.
        if sum(S) != 0:
            last_out = S[0]
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_in = S[chi-1]
                        last_out = S[chi]
                        rel_diff = np.abs(last_in-last_out)
                        avrg = (last_in + last_out)/2
                        if avrg != 0:
                            rel_diff /= avrg
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                err = trunc_err_func(S, chi)
                if err <= eps or last_out==0.:
                    break
        else:
            err = 0
            chi = min(chis)
        return chi, err

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, return_transposed_shape_data=False,
                     **kwargs):
        """ Joins indices together in the spirit of reshape. inds is
        either a iterable of indices, in which case they are joined, or
        a iterable of iterables of indices, in which case the indices
        listed in each element of inds will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after in the order given.
        The order in which the batches are given does not matter.
        
        If return_transposed_shape_data is True, then the shape of the
        tensor after transposing but before reshaping is returned as
        well, in addition to None and None, that take the place of
        transposed_qhape and transposed_dirs of AbelianTensor.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if b]

        # Create the permutation p for transposing.
        joined = set(sum(index_batches, []))
        # Now we only need to insert the indices that are not joined.
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_in_batches = not_joined + index_batches
        all_in_batches.sort(key=opr.itemgetter(0))
        p = sum(all_in_batches, [])
        index_batches = [batch for batch in all_in_batches if len(batch) > 1]
        index_batches = [list(map(p.index, batch)) for batch in index_batches]
        self = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = self.shape

        shp = list(self.shape)
        for batch in reversed(index_batches):
            new_dim = fct.reduce(opr.mul, map(shp.__getitem__, batch))
            shp[batch[0]] = new_dim
            del shp[batch[1] : batch[0]+len(batch)]
        self = self.reshape(shp)

        if return_transposed_shape_data:
            return self, transposed_shape, None, None
        else:
            return self


    def split_indices(self, indices, dims, qims=None, **kwargs):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i].

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4]. Suppose then
        that indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]].  Then
        the resulting tensor will have shape [dim1, dimA, dimB, dim3,
        dimC, dimD], assuming that that dims and are such that joining
        dimA and dimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims should then have one level of depth less as
        well.

        split_indices never modifies the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # is a list of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
        else:
            indices = [indices]
            dim_batches = [list(dims)]
        dim_batches = [[type(self).flatten_dim(dim) for dim in batch]
                        for batch in dim_batches]

        if not indices:
            return self.view()

        # Sort indices and dim_batches according to reversed indices.
        # This is necessary for the next step to work.
        indices, dim_batches = zip(*sorted(zip(indices, dim_batches),
                                           reverse=True))
        # Compute the new shape.
        new_shape = list(self.shape)
        for ind, batch in zip(indices, dim_batches):
            new_shape[ind:ind+1] = batch

        # Reshape
        res = self.reshape(new_shape)
        return res

    
    def multiply_diag(self, diag_vect, axis, *args, **kwargs):
        """ Multiply self along axis with the diagonal matrix of
        components diag_vect.
        """
        if len(diag_vect.shape) != 1:
            raise ValueError("Second argument of multiply_diag must be a "
                             "vector.")
        if axis < 0:
            axis = len(self.shape) + axis
        res = self.swapaxes(-1, axis)
        res = res * diag_vect
        res = res.swapaxes(-1, axis)
        return res


    def trace(self, axis1=0, axis2=1):
        # We assert that the tensor is square with respect to axis1 and
        # axis2, to follow as closely as possible what AbelianTensor
        # does.
        assert(self.compatible_indices(self, axis1, axis2))
        trace = super(Tensor, self).trace(axis1=axis1, axis2=axis2)
        return type(self).from_ndarray(trace)


    def dot(self, B, indices):
        result = np.tensordot(self, B, indices)
        if not isinstance(result, Tensor):
            result = type(self).from_ndarray(result)
        return result


    def matrix_dot(self, B):
        result = np.dot(self, B)
        if not isinstance(result, TensorCommon):
            result = type(self).from_ndarray(result)
        return result


    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        chis = self.matrix_decomp_format_chis(chis, eps)
        mindim = min(self.shape)
        maxchi = max(chis)
        if sparse and maxchi < mindim - 1:
            if hermitian:
                S, U = spsla.eigsh(self, k=maxchi, return_eigenvectors=True)
            else:
                S, U = spsla.eigs(self, k=maxchi, return_eigenvectors=True)
            norm_sq = self.norm_sq()
        else:
            if hermitian:
                S, U = np.linalg.eigh(self)
            else:
                S, U = np.linalg.eig(self)
            norm_sq = None
        order = np.argsort(-np.abs(S))
        S = S[order]
        U = U[:,order]
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        if print_errors > 0:
            print('Relative truncation error in eig: %.3e' % rel_err)
        if not isinstance(S, TensorCommon):
            S = type(self).from_ndarray(S)
        if not isinstance(U, TensorCommon):
            U = type(self).from_ndarray(U)
        return S, U, rel_err


    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   sparse=False, trunc_err_func=None):
        chis = self.matrix_decomp_format_chis(chis, eps)
        mindim = min(self.shape)
        maxchi = max(chis)
        if sparse and maxchi < mindim - 1:
            U, S, V = spsla.svds(self, k=maxchi,
                                 return_singular_vectors=True)
            norm_sq = self.norm_sq()
        else:
            U, S, V = np.linalg.svd(self, full_matrices=False)
            norm_sq = None
        S = Tensor.from_ndarray(S)
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, trunc_err_func=trunc_err_func,
            norm_sq=norm_sq)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        V = V[:chi,:]
        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)
        if not isinstance(U, TensorCommon):
            U = type(self).from_ndarray(U)
        if not isinstance(V, TensorCommon):
            V = type(self).from_ndarray(V)
        return U, S, V, rel_err



==> anc/tensors/tensorcommon.py <==
import numpy as np
import collections
import itertools as itt
import functools as fct
import warnings


class TensorCommon:
    """ A base class for Tensor and AbelianTensor, that implements some
    higher level functions that are common to the two. Useful also for
    type checking as in isinstance(T, TensorCommon).
    """

    @classmethod
    def empty(cls, *args, **kwargs):
        return cls.initialize_with(np.empty, *args, **kwargs)

    @classmethod
    def zeros(cls, *args, **kwargs):
        return cls.initialize_with(np.zeros, *args, **kwargs)

    @classmethod
    def ones(cls, *args, **kwargs):
        return cls.initialize_with(np.ones, *args, **kwargs)

    @classmethod
    def random(cls, *args, **kwargs):
        return cls.initialize_with(np.random.random_sample, *args, **kwargs)


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def form_str(self):
        s = "shape: %s\nqhape: %s\ndirs: %s"%(
                str(self.shape), str(self.qhape), str(self.dirs))
        return s

    @staticmethod
    def flatten_shape(shape):
        try:
            return tuple(map(TensorCommon.flatten_dim, shape))
        except TypeError:
            return shape

    @staticmethod
    def flatten_dim(dim):
        try:
            return sum(dim)
        except TypeError:
            return dim

    def norm_sq(self):
        conj = self.conj()
        all_inds = tuple(range(len(self.shape)))
        norm_sq = self.dot(conj, (all_inds, all_inds))
        return np.abs(norm_sq.value())

    def norm(self):
        return np.sqrt(self.norm_sq())

    @classmethod
    def default_trunc_err_func(cls, S, chi, norm_sq=None):
        if norm_sq is None:
            norm_sq = sum(S**2)
        sum_disc = sum(S[chi:]**2)
        err = np.sqrt(sum_disc/norm_sq)
        return err


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def to_matrix(self, left_inds, right_inds, dirs=None,
                  return_transposed_shape_data=False):
        """ Transposes left_inds to one side of self and right_inds to
        the other, and joins these indices so that the result is a
        matrix. On both sides, before reshaping, the indices are also
        transposed to the order given in left/right_inds. If one or both
        of left/right_inds is not provided the result is a vector or a
        scalar. 

        dirs are the directions of the new indices. By default it is
        [1,-1] for matrices and [1] (respectively [-1]) if only
        left_inds (respectively right_inds) is provided.

        If return_transposed_shape_data is True then the shape, qhape
        and dirs of the tensor after all the transposing but before
        reshaping is returned as well.
        """
        if dirs is None:
            if len(left_inds) > 0 and len(right_inds) > 0:
                dirs = [1,-1]
            elif len(right_inds) > 0:
                dirs = [-1]
            elif len(left_inds) > 0:
                dirs = [1]
            else:
                dirs = []

        result = self.join_indices(left_inds, right_inds, dirs=dirs,
                                   return_transposed_shape_data=\
                                           return_transposed_shape_data)
        if return_transposed_shape_data:
            result, transposed_shape, transposed_qhape, transposed_dirs =\
                    result

        # join_indices does not return a matrix with left_inds as the
        # first index and right_inds as the second, so we may have to
        # transpose.
        if left_inds and right_inds and left_inds[0] > right_inds[0]:
            result = result.swapaxes(1,0)
            if return_transposed_shape_data:
                ts_left = transposed_shape[:len(right_inds)]
                ts_right = transposed_shape[len(right_inds):]
                transposed_shape = ts_right + ts_left
                if transposed_qhape is not None:
                    qs_left = transposed_qhape[:len(right_inds)]
                    qs_right = transposed_qhape[len(right_inds):]
                    transposed_qhape = qs_right + qs_left
                if transposed_dirs is not None:
                    qs_left = transposed_dirs[:len(right_inds)]
                    qs_right = transposed_dirs[len(right_inds):]
                    transposed_dirs = qs_right + qs_left

        if return_transposed_shape_data:
            return result, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return result


    def from_matrix(self, left_dims, right_dims,
                    left_qims=None, right_qims=None,
                    left_dirs=None, right_dirs=None):
        """ The counter part of to_matrix, from_matrix takes in a matrix
        and the dims, qims and dirs lists of the left and right indices
        that the resulting tensor should have. Mainly meant to be used
        so that one first calls to_matrix, takes note of the
        transposed_shape_data and uses that to reshape the matrix back
        to a tensor once one is done operating on the matrix.
        """
        indices = tuple(range(len(self.shape)))
        final_dims = ()
        final_qims = ()
        final_dirs = ()
        if indices:
            if left_dims:
                final_dims += (left_dims,)
                final_qims += (left_qims,)
                final_dirs += (left_dirs,)
            if right_dims:
                final_dims += (right_dims,)
                final_qims += (right_qims,)
                final_dirs += (right_dirs,)
        if left_qims is right_qims is None:
            final_qims = None
        if left_dirs is right_dirs is None:
            final_dirs = None
        return self.split_indices(indices, final_dims, qims=final_qims,
                                  dirs=final_dirs)


    def dot(self, other, indices):
        """ Dot product of tensors. See numpy.tensordot on how to use
        this, the interface is exactly the same, except that this one is
        a method, not a function. The original tensors are not modified.
        """
        # We want to deal with lists, not tuples or bare integers
        a,b = indices
        if isinstance(a, collections.Iterable):
            a = list(a)
        else:
            a = [a]
        if isinstance(b, collections.Iterable):
            b = list(b)
        else:
            b = [b]
        # Check that 1) the number of contracted indices for self and
        # other match and 2) that the indices are compatible, i.e. okay
        # to contract with each other. In addition raise a warning if
        # the dirs don't match.
        assert(len(a) == len(b))
        assert(all(itt.starmap(
            fct.partial(self.compatible_indices, other),
            zip(a, b))))
        if (self.dirs is not None and other.dirs is not None and
                not all(self.dirs[i] + other.dirs[j] == 0
                        for i,j in zip(a,b))):
            warnings.warn("dirs in dot do not match.")

        s_sum = a
        s_open = [i for i in range(len(self.shape)) if i not in a]
        o_sum = b
        o_open = [i for i in range(len(other.shape)) if i not in b]
        self, s_transposed_shape, s_transposed_qhape, s_transposed_dirs =\
                self.to_matrix(s_open, s_sum,
                               return_transposed_shape_data=True)
        other, o_transposed_shape, o_transposed_qhape, o_transposed_dirs =\
                other.to_matrix(o_sum, o_open,
                                return_transposed_shape_data=True)
        self = self.matrix_dot(other)
        del(other)
        l_dims = s_transposed_shape[:len(s_open)]
        r_dims = o_transposed_shape[len(o_sum):]
        try:
            l_qims = s_transposed_qhape[:len(s_open)]
            r_qims = o_transposed_qhape[len(o_sum):]
        except TypeError:
            l_qims = None
            r_qims = None
        try:
            l_dirs = s_transposed_dirs[:len(s_open)]
            r_dirs = o_transposed_dirs[len(o_sum):]
        except TypeError:
            l_dirs = None
            r_dirs = None
        self = self.from_matrix(l_dims, r_dims,
                                left_qims=l_qims, right_qims=r_qims,
                                left_dirs=l_dirs, right_dirs=r_dirs)
        return self


    def eig(self, a, b, *args, return_rel_err=False, **kwargs):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then find the eigenvalues
        and eigenvectors of this matrix, and reshape the eigenvectors to
        have on the left side the indices that self had on its right
        side after transposing but before reshaping.
        
        If hermitian is True then the matrix that is formed after the
        reshape is assumed to be hermitian. 

        Truncation works like with SVD.
        
        Output is S, U, [rel_err], where S is a vector of eigenvalues
        and U is a tensor such that the last index enumerates the
        eigenvectors of self in the sense that if u_i = U[...,i] then
        self.dot(u_i, (b, all_indices_of_u_i)) == S[i] * u_i. rel_err is
        relative error in truncation, only returned if return_rel_err is
        True.

        The above syntax is precisely correct only for Tensors. For
        AbelianTensors the idea is the same, but eigenvalues and vectors
        come with quantum numbers so the syntax is slightly different.
        See AbelianTensor.matrix_eig for more details about what
        precisely happens.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)
        self, transposed_shape, transposed_qhape, transposed_dirs\
                = self.to_matrix(a, b, return_transposed_shape_data=True)
        S, U, rel_err = self.matrix_eig(*args, **kwargs)
        del(self)

        U_dims = (transposed_shape[:len(a)], S.shape)
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
        else:
            U_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
        else:
            U_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        ret_val = (S, U)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def svd(self, a, b, *args, return_rel_err=False, **kwargs):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then singular value
        decompose this matrix into U, S, V. Finally reshape the unitary
        matrices to tensors that have a new index coming from the SVD,
        for U as the last index and for V as the first, and U to have
        indices a as its first indices and V to have indices b as its
        last indices.

        If eps>0 then the SVD may be truncated if the relative Frobenius
        norm error can be kept below eps.  For this purpose different
        dimensions to truncate to can be tried, and these dimensions
        should be listed in chis. If chis is None then the full range of
        possible dimensions is tried.

        If print_errors > 0 then the truncation error is printed.

        If return_rel_err is True then the relative truncation error is
        also returned.

        Output is U, S, V, and possibly rel_err.  Here S is a vector of
        singular values and U and V are isometric tensors (unitary if
        the matrix that is SVDed is square and there is no truncation).
        U . diag(S) . V = self, up to truncation errors.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)

        self, transposed_shape, transposed_qhape, transposed_dirs =\
                self.to_matrix(a, b, return_transposed_shape_data=True)

        U, S, V, rel_err = self.matrix_svd(*args, **kwargs)
        del(self)
        U_dims = (transposed_shape[:len(a)], S.shape)
        V_dims = (S.shape, transposed_shape[len(a):])
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
            V_qims = (S.qhape, transposed_qhape[len(a):])
        else:
            U_qims = (None, None)
            V_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
            V_dirs = (V.dirs[:1], transposed_dirs[len(a):])
        else:
            U_dirs = (None, None)
            V_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        V = V.from_matrix(*V_dims,
                          left_qims=V_qims[0], right_qims=V_qims[1],
                          left_dirs=V_dirs[0], right_dirs=V_dirs[1])
        ret_val = (U, S, V)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def matrix_decomp_format_chis(self, chis, eps):
        """ A common function for formatting the truncation parameters
        of SVD and eig. This is meant to be called by the matrix_svd and
        matrix_eig functions of subclasses.
        """
        if chis is None:
            min_dim = min(type(self).flatten_dim(self.shape[i])
                          for i in range(len(self.shape))) + 1
            if eps > 0:
                chis = tuple(range(min_dim))
            else:
                chis = [min_dim]
        else:
            try:
                chis = tuple(chis)
            except TypeError:
                chis = [chis]
            if eps == 0:
                chis = [max(chis)]
            else:
                chis = sorted(chis)
        return chis


    def split(self, a, b, *args, return_rel_err=False,
              return_sings=False, weight="both", **kwargs):
        """ Split with SVD. Like SVD, but takes the square root of the
        singular values and multiplies both unitaries with it, so that
        the tensor is split into two parts. Values are returned as
        (US, {S}, SV, {rel_err}),
        where the ones in curly brackets are only returned if the
        corresponding arguments are True.

        The distribution of sqrt(S) onto the two sides can be changed
        with the keyword argument weight. If weight="left"
        (correspondingly "right") then S is multiplied into U
        (correspondingly V). By default weight="both".
        """
        svd_result = self.svd(a, b, *args, return_rel_err=return_rel_err,
                              **kwargs)
        U, S, V = svd_result[0:3]
        weight = weight.strip().lower()
        if weight in ("both", "split", "center", "centre", "c", "middle", "m"):
            S_sqrt = S.sqrt()
            U = U.multiply_diag(S_sqrt, -1, direction="right")
            V = V.multiply_diag(S_sqrt, 0, direction="left")
        elif weight in ("left", "l", "a", "u"):
            U = U.multiply_diag(S, -1, direction="right")
        elif weight in ("right", "r", "b", "v"):
            V = V.multiply_diag(S, 0, direction="left")
        else:
            raise ValueError("Unknown value for weight: {}".format(weight))
        if return_sings:
            ret_val = U, S, V
        else:
            ret_val = U, V
        if return_rel_err:
            ret_val += (svd_result[3],)
        return ret_val



==> anc/tensors/tests/__init__.py <==
# Creates a package.



==> anc/tensors/tests/ndarray_svd.py <==
import numpy as np
import collections


def svd(T, a, b, chis=None, eps=0, print_errors=0,
        return_rel_err=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Reshapes the tensor T have indices a on one side and indices b
    on the other, SVDs it as a matrix and reshapes the parts back to the
    original form. a and b should be iterables of integers that number
    the indices of T. 

    The optional argument chis is a list of bond dimensions. The SVD is
    truncated to one of these dimensions chi, meaning that only chi
    largest singular values are kept. If chis is a single integer
    (either within a singleton list or just as a bare integer) this
    dimension is used. If no eps is given, the largest value in chis is
    used. Otherwise the smallest chi in chis is used, such that the
    relative error made in the truncation is smaller than eps.

    An exception to the above is degenerate singular values. By default
    truncation is never done so that some singular values are included
    while others of the same value are left out. If this is about to
    happen chi is decreased so that none of the degenerate singular
    values is included. This default behavior can be changed with the
    keyword argument break_degenerate=True. The default threshold for
    when singular values are considered degenerate is 1e-6. This can be
    changed with the keyword argument degeneracy_eps.

    If print_errors > 0 truncation errors are printed, with more
    information as print_errors increases through 1,2 and 3.

    By default the function returns the tuple (U,s,V), where in matrix
    terms U.diag(s).V = T, where the equality is appromixate if there is
    truncation. If return_rel_err = True a fourth value is returned,
    which is the ratio sum_of_discarded_singular_values /
    sum_of_all_singular_values.
    """

    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and SVD it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    U, s, V = np.linalg.svd(T_matrix, full_matrices=False)

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    s_sq = s**2
    sum_all_sq = sum(s_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate singular
            # values by including one but not the other.
            while 0 < chi < len(s_sq):
                last_eig_in = s_sq[chi-1]
                last_eig_out = s_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_sq = sum((s_sq)[chi:])
        if sum_all_sq != 0:
            rel_err_sq = sum_disc_sq/sum_all_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    s = s[:chi]
    U = U[:,:chi]
    V = V[:chi,:]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|s^2_discarded|): %.3e' % sum_disc_sq)
            print('- sum(|s^2_all|): %.3e' % sum_all_sq)
        if print_errors > 2:
            # Reconstruct the original T_matrix with the truncated
            # U, s, V and print the error in the reconstruction. The
            # error is computed as the Frobenius norm so it should
            # match the ratio of the discarded eigenvalues printed
            # earlier.
            reco = np.einsum('ij,j->ij', U, s)
            reco = np.dot(reco, V)
            reco_err = np.linalg.norm(T_matrix-reco)
            normalization = np.linalg.norm(T_matrix)
            reco_rel_err = reco_err/normalization
            print('- Relative truncation error (Frobenius norm) from a '
                  'reconstruction: %.3e' % reco_rel_err)
        print('----------------------------')

    # Reshape U and V to tensors with shapes matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    V_tens = np.reshape(V, (-1,) + shp_b)
    ret_val = U_tens, s, V_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val


def eig(T, a, b, chis=None, eps=0, print_errors=0, return_rel_err=False,
        hermitian=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Like svd, but for finding the eigenvalues and left eigenvectors.
    See the documentation of svd.

    The only notable differences are the keyword option hermitian (by
    default False), that specifies whether the matrix that is obtained
    by reshaping T is known to be hermitian, and the return values,
    which are of the form S, U, (rel_err), where S includes the
    eigenvalues and U[...,i] is the left eigenvector corresponding to
    S[i]. The first legs of U are compatible with the legs b of T.
    """
    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and eigenvalue decompose it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    if hermitian:
        S, U = np.linalg.eigh(T_matrix)
    else:
        S, U = np.linalg.eig(T_matrix)

    order = np.argsort(-np.abs(S))
    S = S[order]
    U = U[:,order]

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    S_abs_sq = np.abs(S)**2
    sum_all_abs_sq = sum(S_abs_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate eigenvalues by
            # including one but not the other.
            while 0 < chi < len(S_abs_sq):
                last_eig_in = S_abs_sq[chi-1]
                last_eig_out = S_abs_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_abs_sq = sum((S_abs_sq)[chi:])
        if sum_all_abs_sq != 0:
            rel_err_sq = sum_disc_abs_sq/sum_all_abs_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    S = S[:chi]
    U = U[:,:chi]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|S^2_discarded|): %.3e' % sum_disc_abs_sq)
            print('- sum(|S^2_all|): %.3e' % sum_all_abs_sq)

    # Reshape U to a tensor with shape matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    ret_val = S, U_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val



==> anc/tensors/tests/test_tensors.py <==
import numpy as np
import sys
import warnings
import argparse
from ncon import ncon
from tensors.tests.ndarray_svd import svd, eig
from tensors import Tensor
from tensors import TensorZ2, TensorU1, TensorZ3

""" A test suite for the tensors package. """

# We do not accept warnings in the test, so raise them as errors.
warnings.simplefilter("error", UserWarning)

def parse_args(argv, arg_list):
    parser = argparse.ArgumentParser()
    for t in arg_list:
        parser.add_argument('-' + t[0], type=t[1], default=t[2])
    args = parser.parse_args(argv[1:])
    pars = vars(args)
    return pars

arg_list = (
    # Format is: (name_of_argument, type, default)
    ("test_to_and_from_ndarray", bool, True),
    ("test_arithmetic_and_comparison", bool, True),
    ("test_transposing", bool, True),
    ("test_splitting_and_joining", bool, True),
    ("test_to_and_from_matrix", bool, True),
    ("test_diag", bool, True),
    ("test_trace", bool, True),
    ("test_multiply_diag", bool, True),
    ("test_product", bool, True),
    ("test_svd", bool, True),
    ("test_eig", bool, True),
    ("test_split", bool, True),
    ("test_miscellaneous", bool, True),
    ("test_expand_dims_product", bool, True),
    ("test_ncon_svd_ncon", bool, True),
    ("n_iters", int, 500),
    ("classes", str, "Tensor, TensorZ2, TensorU1, TensorZ3")
)

pars = parse_args(sys.argv, arg_list)

classes = []
cls_str = pars["classes"]
# The "Tensor" case is trickier to check than the others, because
# "Tensor" is a substring of for instance "TensorZ2". Should really use
# regexps here.
if cls_str.find("Tensor,") != -1 or cls_str[-6:] == "Tensor":
    classes.append(Tensor)
if cls_str.find("TensorZ2") != -1:
    classes.append(TensorZ2)
if cls_str.find("TensorU1") != -1:
    classes.append(TensorU1)
if cls_str.find("TensorZ3") != -1:
    classes.append(TensorZ3)


def test_internal_consistency(T):
    if not isinstance(T, (Tensor, np.generic, np.ndarray)):
        T.check_consistency()


for cls in classes:

    print("\nTesting class " + str(cls))

    if cls == TensorZ2:
        n_qnums = 2
    elif cls == TensorZ3:
        n_qnums = 3
    else:
        n_qnums = None

    def rshape(n=None, chi=None, nlow=0, nhigh=5, chilow=0, chihigh=3):
        if n is None:
            n = np.random.randint(nlow, high=nhigh)
        shape = []
        for i in range(n):
            if n_qnums is None:
                dim_dim = np.random.randint(low=1, high=5)
            else:
                dim_dim = n_qnums
            if chi is None:
                dim = []
                for _ in range(dim_dim):
                    dim.append(np.random.randint(0, high=chihigh))
            else:
                dim = [chi]*dim_dim
            s = sum(dim)
            if s < chilow:
                j = np.random.randint(0, len(dim))
                dim[j] += chilow - s
            shape.append(dim)
        return shape 

    def rqhape(shape, qlow=-3, qhigh=3):
        if n_qnums is not None:
            qlow = 0
            qhigh = n_qnums-1
        try:
            assert(all(len(dim) <= qhigh-qlow+1 for dim in shape))
        except TypeError:
            pass
        possible_qnums = range(qlow, qhigh+1)
        try:
            qhape = [list(np.random.choice(possible_qnums, len(dim),
                                           replace=False))
                     for dim in shape]
        except TypeError:
            qhape = None
        return qhape 

    def rdirs(shape=None, length=None):
        if shape is not None:
            length = len(shape)
        dirs = np.random.randint(low=0, high=2, size=length)
        dirs = list(2*dirs - 1)
        return dirs 

    def rcharge():
        return np.random.randint(low=0, high=4)

    def rtensor(shape=None, qhape=None, n=None, chi=None,
                nlow=0, nhigh=5, chilow=0, chihigh=6,
                charge=None, dirs=None, cmplx=True, **kwargs):
        if shape is None:
            shape = rshape(n=n, chi=chi, nlow=nlow, nhigh=nhigh, chilow=chilow,
                           chihigh=chihigh)
        if qhape is None:
            qhape = rqhape(shape)
        if dirs is None:
            dirs = rdirs(shape=shape)
        elif dirs == 1:
            dirs = [1]*len(shape)
        if charge is None:
            charge = rcharge()

        real = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                          **kwargs)
        if cmplx:
            imag = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                              **kwargs)
            res = real + 1j*imag
        else:
            res = real
        return res

    def test_with_np(func, T, S, T_np, S_np):
        tensor_res = func(S,T)
        np_res = func(S_np, T_np)
        np_res = type(tensor_res).from_ndarray(np_res, shape=tensor_res.shape,
                                               qhape=tensor_res.qhape,
                                               dirs=tensor_res.dirs,
                                               charge=tensor_res.charge)
        return (tensor_res == np_res).all()


    if pars["test_to_and_from_ndarray"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_np = T.to_ndarray()
            S = cls.from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                 dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T)
            test_internal_consistency(S)
            assert((T==S).all())
        print('Done testing to and from ndarray.')


    if pars["test_arithmetic_and_comparison"]:
        for iter_num in range(pars["n_iters"]):
            s = rshape()
            q = rqhape(s)
            d = rdirs(shape=s)
            T = rtensor(shape=s, qhape=q, dirs=d, cmplx=False)
            c = T.charge
            T_np = T.to_ndarray()
            S = rtensor(shape=s, qhape=q, dirs=d, charge=c, cmplx=False)
            S_np = S.to_ndarray()
            assert(((S+T) - T).allclose(S))
            assert(((-S)+S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((0*S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*0).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.zeros(s, qhape=q, dirs=d, charge=c)).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((cls.zeros(s, qhape=q, dirs=d, charge=c)*S).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.ones(s, qhape=q, dirs=d, charge=c)).allclose(S))
            assert((cls.ones(s, qhape=q, dirs=d, charge=c)*S).allclose(S))
            assert(((S*2)/2).allclose(S))
            assert((2*(S/2)).allclose(S))
            assert(((S+2) - 2).allclose(S))
            assert((T==T).all())
            assert(not (T>T).any())
            assert(test_with_np(lambda a,b: a+b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a-b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a*b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a>b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a==b, T, S, T_np, S_np))
        print('Done testing arithmetic and comparison.')


    if pars["test_transposing"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            shp = T.shape
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            S = T.copy()
            S = S.swapaxes(i,j)
            T = T.swapaxes(j,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.swapaxes(i,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.transpose(range(len(shp)))
            assert((S==T).all())
            test_internal_consistency(T)
            perm = list(range(len(shp)))
            np.random.shuffle(perm)
            T_copy = T.copy()
            T = T.transpose(perm)
            T_tr_np = T.to_ndarray()
            T_np_tr = np.transpose(T_copy.to_ndarray(), perm)
            assert(np.all(T_tr_np == T_np_tr))
        print('Done testing transposing.')


    if pars["test_splitting_and_joining"]:
        # First join and then split two indices, compare with original.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2)
            T_orig = T.copy()
            shp = T.shape
            qhp = T.qhape

            i = np.random.randint(low=0, high=len(shp))
            j = i
            while j==i:
                j = np.random.randint(low=0, high=len(shp))
            i_dim = shp[i]
            j_dim = shp[j]
            try:
                i_qim = qhp[i]
                j_qim = qhp[j]
            except TypeError:
                i_qim = None
                j_qim = None
            if T.dirs is not None:
                di, dj = T.dirs[i], T.dirs[j]
            else:
                di, dj = None, None
            new_d = rdirs(length=1)[0]
            T_joined = T.join_indices(i,j, dirs=new_d)
            assert((T == T_orig).all())
            T = T_joined
            test_internal_consistency(T)

            if j < i:
                i_new = i-1
            else:
                i_new = i
            j_new = i_new + 1

            if T.dirs is not None:
                assert(T.dirs[i_new] == new_d)

            if i != j:
                T_before_split = T.copy()
                T_split = T.split_indices(i_new, (i_dim, j_dim),
                                          qims=(i_qim, j_qim), dirs=(di, dj))
                assert((T_before_split == T).all())
                T = T_split
                test_internal_consistency(T)
                while j_new != j:
                    if j_new > j:
                        T = T.swapaxes(j_new, j_new-1)
                        j_new = j_new - 1
                    else:
                        T = T.swapaxes(j_new, j_new+1)
                        j_new = j_new + 1
                test_internal_consistency(T)
            assert((T_orig==T).all())

        #TODO
        # First split then join two indices, compare with original.
        #for iter_num in range(pars["n_iters"]):
        #    shp = rshape(nlow=1)
        #    i = np.random.randint(low=0, high=len(shp))
        #    m_dim = rshape(n=1)[0]
        #    n_dim = rshape(n=1)[0]
        #    i_dim = cls.combined_dim(m_dim, n_dim)
        #    shp[i] = i_dim
        #    T = rtensor(shape=shp)
        #    T_orig = T.copy()
        #    T = T.split_indices(i, (m_dim, n_dim))
        #    test_internal_consistency(T)
        #    T = T.join_indices(i,i+1)
        #    test_internal_consistency(T)
        #    assert((T_orig==T).all())

        # First join then split many indices, don't compare.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            T_orig = T.copy()
            shp = T.shape

            batch_sizes = []
            while True:
                new_size = np.random.randint(low=1, high=len(T.shape)+1)
                if sum(batch_sizes) + new_size <= len(T.shape):
                    batch_sizes.append(new_size)
                else:
                    break
            index_batches = []
            sum_inds = list(np.random.choice(range(len(T.shape)),
                                             size=sum(batch_sizes),
                                             replace=False))
            cumulator = 0
            for b_n in batch_sizes:
                index_batches.append(sum_inds[cumulator:cumulator+b_n])
                cumulator += b_n

            not_joined = sorted(set(range(len(T.shape))) - set(sum_inds))
            batch_firsts = [batch[0] for batch in index_batches]
            remaining_indices = sorted(not_joined + batch_firsts)
            batch_new_indices = [remaining_indices.index(i)
                                 for i in batch_firsts]
            dim_batches = [[T.shape[i] for i in batch]
                           for batch in index_batches]
            if T.qhape is not None:
                qim_batches = [[T.qhape[i] for i in batch]
                               for batch in index_batches]
            else:
                qim_batches = None
            if T.dirs is not None:
                dir_batches = [[T.dirs[i] for i in batch]
                               for batch in index_batches]
            else:
                dir_batches = None
            new_dirs = rdirs(length=len(index_batches))

            T = T.join_indices(*tuple(index_batches), dirs=new_dirs)
            test_internal_consistency(T)

            T = T.split_indices(batch_new_indices, dim_batches,
                                qims=qim_batches, dirs=dir_batches)
            test_internal_consistency(T)
        print('Done testing splitting and joining.')


    if pars["test_to_and_from_matrix"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_orig = T.copy()
            n = np.random.randint(low=0, high=len(T.shape)+1)
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n,
                                               replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            T_matrix, T_transposed_shape, T_transposed_qhape, T_transposed_dirs =\
                    T.to_matrix(i_list, i_list_compl, return_transposed_shape_data=True)
            assert((T == T_orig).all())
            T = T_matrix
            test_internal_consistency(T)
            T_orig = T_orig.transpose(i_list + i_list_compl)
            assert(T_transposed_shape == T_orig.shape)
            l_dims = T_transposed_shape[:len(i_list)]
            r_dims = T_transposed_shape[len(i_list):]
            if T_transposed_qhape is not None:
                l_qims = T_transposed_qhape[:len(i_list)]
                r_qims = T_transposed_qhape[len(i_list):]
            else:
                l_qims = None
                r_qims = None
            if T_transposed_dirs is not None:
                l_dirs = T_transposed_dirs[:len(i_list)]
                r_dirs = T_transposed_dirs[len(i_list):]
            else:
                l_dirs = None
                r_dirs = None
            T_matrix = T.copy()
            T_tensor = T.from_matrix(l_dims, r_dims,
                                     left_qims=l_qims, right_qims=r_qims,
                                     left_dirs=l_dirs, right_dirs=r_dirs,)
            assert((T == T_matrix).all())
            T = T_tensor 
            test_internal_consistency(T)
            assert((T == T_orig).all())
        print('Done testing to and from matrix.')


    if pars["test_diag"]:
        for iter_num in range(pars["n_iters"]):
            # Vectors to matrices
            T = rtensor(n=1, invar=False)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge)

            assert(T_np_diag.allclose(T_diag))
            # Matrices to vectors
            shp = rshape(n=2)
            shp[1] = shp[0]
            qhp = rqhape(shape=shp)
            qhp[1] = qhp[0]
            dirs = rdirs(shape=shp)
            dirs[1] = -dirs[0]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge,
                                             invar=False)
            assert(T_np_diag.allclose(T_diag))
        print('Done testing diag.')


    if pars["test_trace"]:
        for iter_num in range(pars["n_iters"]):
            shp = rshape(nlow=2)
            qhp = rqhape(shape=shp)
            dirs = rdirs(shape=shp)
            charge = rcharge()
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            while i==j:
                j = np.random.randint(low=0, high=len(shp))
            shp[j] = shp[i]
            dirs[j] = -dirs[i]
            qhp[j] = qhp[i]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=charge)
            T_np = T.to_ndarray()
            tr = T.trace(axis1=i, axis2=j)
            np_tr = np.trace(T_np, axis1=i, axis2=j)
            test_internal_consistency(tr)
            np_tr_tensor = type(T).from_ndarray(np_tr, shape=tr.shape,
                                                qhape=tr.qhape, dirs=tr.dirs,
                                                charge=tr.charge)
            assert(np_tr_tensor.allclose(tr))
        print('Done testing traces.')


    if pars["test_multiply_diag"]:
        for iter_num in range(pars["n_iters"]):
            right = np.random.randint(low=0, high=2)
            T = rtensor(nlow=1, chilow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))

            D_shape = [T.shape[i]]
            D_qhape = None if T.qhape is None else [T.qhape[i]]
            D_dirs = None if T.dirs is None else [T.dirs[i] * (1 - 2*right)]
            D = rtensor(shape=D_shape, qhape=D_qhape, dirs=D_dirs,
                        invar=False, charge=0)
            
            T_np = T.to_ndarray()
            D_np = D.to_ndarray()
            prod_np = np.tensordot(T_np, np.diag(D_np), (i,1-right))
            perm = list(range(len(prod_np.shape)))
            d = perm.pop(-1)
            perm.insert(i, d)
            prod_np = np.transpose(prod_np, perm)

            direction = "right" if right else "left"
            TD = T.multiply_diag(D, i, direction=direction)
            assert((T == T_orig).all())
            T = TD
            test_internal_consistency(T)
            assert(np.allclose(T.to_ndarray(), prod_np))
        print('Done testing multiply_diag.')


    if pars["test_product"]:
        for iter_num in range(pars["n_iters"]):
            shp1 = rshape(nlow=1)
            n = np.random.randint(low=1, high=len(shp1)+1)
            if n:
                i_list = list(np.random.choice(len(shp1), size=n, replace=False))
            else:
                i_list = []
            shp2 = rshape(nlow=n, chilow=1)
            if n:
                j_list = list(np.random.choice(len(shp2), size=n, replace=False))
            else:
                j_list = []
            for k in range(n):
                # A summation index should not have dimension 0
                dim1 = shp1[i_list[k]]
                if np.sum(dim1) < 1:
                    dim1 = rshape(n=1, chilow=1)[0]
                    shp1[i_list[k]] = dim1
                shp2[j_list[k]] = dim1
            qhp1 = rqhape(shp1)
            qhp2 = rqhape(shp2)
            if qhp1 is not None:
                for k in range(n):
                    qhp2[j_list[k]] = qhp1[i_list[k]]
            T1 = rtensor(shape=shp1, qhape=qhp1)
            T1_orig = T1.copy()
            if T.dirs is not None:
                dirs2 = rdirs(shape=shp2)
                for i,j in zip(i_list, j_list):
                    dirs2[j] = -T1.dirs[i]
            else:
                dirs2 = None
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2)
            T2_orig = T2.copy()
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (i_list, j_list))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            i_list_compl = sorted(set(range(len(shp1))) - set(i_list))
            j_list_compl = sorted(set(range(len(shp2))) - set(j_list))
            product_shp = [shp1[i] for i in i_list_compl]\
                          + [shp2[j] for j in j_list_compl]
            if type(T) == Tensor:
                product_shp = Tensor.flatten_shape(product_shp)
            assert(T.shape == product_shp)
            T_np = np.tensordot(T1_np, T2_np, (i_list, j_list))
            assert(np.allclose(T_np, T.to_ndarray()))

            # Products of non-invariant vectors.
            n1 = np.random.randint(1,3)
            T1 = rtensor(n=n1, chilow=1, invar=(n1!=1))

            n2 = np.random.randint(1,3)
            shp2 = rshape(n=n2, chilow=1)
            qhp2 = rqhape(shape=shp2)
            dirs2 = rdirs(shape=shp2)
            c2 = rcharge()
            shp2[0] = T1.shape[-1]
            if T1.qhape is not None:
                qhp2[0] = T1.qhape[-1]
                dirs2[0] = -T1.dirs[-1]
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2, charge=c2,
                         invar=(n2!=1))

            T1_orig = T1.copy()
            T2_orig = T2.copy()
            test_internal_consistency(T1)
            test_internal_consistency(T2)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (n1-1, 0))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (n1-1, 0))
            assert(np.allclose(T_np, T.to_ndarray()))
        print('Done testing products.')


    if pars["test_svd"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            T_np = T.to_ndarray()
            n = np.random.randint(low=1, high=len(T.shape))
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n, replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list_compl)

            # (Almost) no truncation.
            U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)
            assert((T == T_orig).all())
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            T = T.transpose(i_list+i_list_compl)
            assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd = svd(T_np, i_list, i_list_compl, eps=1e-15)
            U_svd_np, S_svd_np, V_svd_np = U.to_ndarray(), S.to_ndarray(), V.to_ndarray()

            order = np.argsort(-S_svd_np)
            S_svd_np = S_svd_np[order]
            U_svd_np = U_svd_np[...,order]
            V_svd_np = V_svd_np[order,...]
            # abs is needed because of gauge freedom in SVD. We assume here
            # that there are no degenerate singular values.
            assert(np.allclose(np.abs(U_np_svd), np.abs(U_svd_np)))
            assert(np.allclose(np.abs(S_np_svd), np.abs(S_svd_np)))
            assert(np.allclose(np.abs(V_np_svd), np.abs(V_svd_np)))

            # Truncation.
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            U, S, V, rel_err = T_orig.svd(i_list, i_list_compl, chis=chis,
                                          eps=eps, return_rel_err=True)
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd, np_rel_err = svd(T_np, i_list, i_list_compl, chis=chis,
                                                           eps=eps, return_rel_err=True)
            assert(np.allclose(rel_err, np_rel_err, atol=1e-7))
            assert(np.allclose(-np.sort(-S.to_ndarray()), S_np_svd))
        print('Done testing SVD.')
            

    if pars["test_eig"]:
        for iter_num in range(pars["n_iters"]):
            n = np.random.randint(low=1, high=3)
            shp = rshape(n=n*2, chilow=1, chihigh=4)
            qhp = rqhape(shape=shp)
            dirs = [1]*len(shp)
            i_list = list(np.random.choice(len(shp), size=n, replace=False))
            i_list_compl = sorted(set(range(len(shp))) - set(i_list))
            np.random.shuffle(i_list_compl)
            for i,j in zip(i_list, i_list_compl):
                shp[j] = shp[i].copy()
                qhp[j] = qhp[i].copy()
                dirs[j] = -1
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=0)
            T_orig = T.copy()
            T_np = T.to_ndarray()

            # No truncation, non-hermitian
            S, U = T.eig(i_list, i_list_compl)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, non-hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            # No truncation, hermitian
            T_ncon_list = list(range(-len(T.shape), 0))
            T_conj_ncon_list = [i - 100 for i in T_ncon_list]
            for counter, i in enumerate(i_list_compl):
                T_ncon_list[i] = counter+1
                T_conj_ncon_list[i] = counter+1

            T = ncon((T, T.conjugate()), (T_ncon_list, T_conj_ncon_list))
            T_orig = T.copy()
            T_np = T.to_ndarray()
            i_list = list(range(len(i_list_compl)))
            i_list_compl = [len(i_list) + i for i in i_list]

            S, U = T.eig(i_list, i_list_compl, hermitian=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl,
                                     hermitian=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  hermitian=True, return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 hermitian=True,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            l = len(U.shape)
            V_permutation = (l-1,) + tuple(range(l-1))
            V = U.conjugate().transpose(V_permutation)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))
        print('Done testing eig.')
            

    if pars["test_split"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            n = np.random.randint(low=1, high=len(T.shape))
            i_list = []
            while len(i_list) < n:
                i_list.append(np.random.randint(low=0, high=len(T.shape)))
                i_list = list(set(i_list))
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list)
            np.random.shuffle(i_list_compl)

            chi = np.random.randint(low=1, high=10)
            eps = 10**(-1*np.random.randint(low=2, high=10))
            svd_res = T.svd(i_list, i_list_compl, chis=chi, eps=eps)
            assert((T == T_orig).all())
            U, S, V = svd_res[0:3]
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.sqrt().diag(), (len(i_list), 0))
            SV = V.dot(S.sqrt().diag(), (0, 1))
            perm = list(range(len(SV.shape)))
            d = perm.pop(-1)
            perm.insert(0, d)
            SV = SV.transpose(perm)
            split_res = T.split(i_list, i_list_compl, chis=chi, eps=eps, return_sings=True)
            assert(US.allclose(split_res[0]))
            assert(S.allclose(split_res[1]))
            assert(SV.allclose(split_res[2]))
        print('Done testing splitting tensors.')


    if pars["test_miscellaneous"]:
        for iter_num in range(pars["n_iters"]):
            # Test norm
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_norm = T.norm()
            n = len(T.shape)
            all_inds = tuple(range(n))
            T_np_norm = np.sqrt(np.tensordot(T_np, T_np.conj(), (all_inds, all_inds)))
            assert(np.allclose(T_norm, T_np_norm))

            # Test min, max and average
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_max = T.max()
            T_np_max = np.max(T_np)
            assert(T_max == T_np_max)

            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_min = T.min()
            T_np_min = np.min(T_np)
            assert(T_min == T_np_min)
            
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_average = T.average()
            T_np_average = np.average(T_np)
            assert(np.allclose(T_average, T_np_average))

            # Test expand_dim
            T = rtensor()
            T_orig = T.copy()
            axis = np.random.randint(0, high=len(T.shape)+1)
            T_np = T.to_ndarray()
            T_expanded = T.expand_dims(axis)
            assert((T == T_orig).all())
            T = T_expanded
            test_internal_consistency(T)
            T_np = np.expand_dims(T_np, axis)
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))

            # Test eye
            dim = rshape(n=1)[0]
            qim = rqhape(shape=[dim])[0]
            T = cls.eye(dim, qim=qim)
            T_np = np.eye(T.flatten_dim(dim))
            T_np = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert((T == T_np).all())

            # Test flip_dir
            T = rtensor(nlow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))
            T_flipped = T.flip_dir(i)
            assert((T == T_orig).all())
            test_internal_consistency(T_flipped)
            T_flipped = T_flipped.flip_dir(i)
            assert((T == T_flipped).all())
        print('Done testing miscellaneous.')


    if pars["test_expand_dims_product"]:
        for iter_num in range(pars["n_iters"]):
            T1 = rtensor()
            T2 = rtensor()
            axis1 = np.random.randint(0, high=len(T1.shape)+1)
            axis2 = np.random.randint(0, high=len(T2.shape)+1)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T1 = T1.expand_dims(axis1, direction=1)
            T2 = T2.expand_dims(axis2, direction=-1)
            T1_np = np.expand_dims(T1_np, axis1)
            T2_np = np.expand_dims(T2_np, axis2)
            T = T1.dot(T2, (axis1, axis2))
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (axis1, axis2))
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))
        print('Done testing expand_dims products.')


    if pars["test_ncon_svd_ncon"]:
        for iter_num in range(pars["n_iters"]):
            # Create a random ncon contraction
            n_tensors = np.random.randint(low=1, high=4)
            shapes = []
            qhapes = []
            dirss = []
            charges = []
            indices = set()
            for i in range(n_tensors):
                shp = rshape(nhigh=4, chilow=1)
                shapes.append(shp)
                qhapes.append(rqhape(shape=shp))
                dirss.append(rdirs(shape=shp))
                charges.append(rcharge())
                for j in range(len(shp)):
                    indices.add((i,j))

            ncon_lists = []
            index_numbers = set(range(-len(indices), 0))
            for shp in shapes:
                ncon_list = []
                for index in shp:
                    ncon_list.append(index_numbers.pop())
                ncon_lists.append(ncon_list)

            n_contractions = np.random.randint(low=0, high=int(len(indices)/2)+1)
            for counter in range(1, n_contractions+1):
                t1, i1 = indices.pop()
                t2, i2 = indices.pop()
                shapes[t2][i2] = shapes[t1][i1]
                qhapes[t2][i2] = qhapes[t1][i1]
                dirss[t2][i2] = -dirss[t1][i1]
                ncon_lists[t1][i1] = counter
                ncon_lists[t2][i2] = counter

            tensors = []
            np_tensors = []
            for shape, qhape, dirs, charge in zip(shapes, qhapes, dirss, charges):
                tensor = rtensor(shape, qhape=qhape, dirs=dirs, charge=charge)
                np_tensor = tensor.to_ndarray()
                tensors.append(tensor)
                np_tensors.append(np_tensor)
            
            T = ncon(tensors, ncon_lists)
            test_internal_consistency(T)
            np_T = ncon(np_tensors, ncon_lists)
            np_T = type(T).from_ndarray(np_T, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert(T.allclose(np_T))

            if len(T.shape) > 1:
                # SVD the result of the contraction
                n_svd_inds = np.random.randint(low=1, high=len(T.shape))
                if n_svd_inds:
                    i_list = list(np.random.choice(len(T.shape), size=n_svd_inds,
                                                   replace=False))
                else:
                    i_list = []
                i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
                np.random.shuffle(i_list_compl)
                U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)

                # ncon U, S and V with S to get the norm_sq of S.
                S_diag = S.diag().conjugate()
                U = U.conjugate()
                V = V.conjugate()
                U_left_inds = [i+1 for i in i_list]
                V_right_inds = [j+1 for j in i_list_compl]
                norm_sq_ncon = ncon((T, U, S_diag, V),
                                    (list(range(1, len(T.shape)+1)),
                                     U_left_inds + [100],
                                     [100,101],
                                     [101] + V_right_inds))
                norm_sq = S.norm_sq()
                assert(np.allclose(norm_sq, norm_sq_ncon.value()))
        print('Done testing ncon_svd_ncon.')



==> anc/tntools/LICENSE.md <==
The this software is licensed under the MIT "Expat" License:

> Copyright (c) 2017: Markus Hauru.
>
> Permission is hereby granted, free of charge, to any person obtaining
> a copy of this software and associated documentation files (the
> "Software"), to deal in the Software without restriction, including
> without limitation the rights to use, copy, modify, merge, publish,
> distribute, sublicense, and/or sell copies of the Software, and to
> permit persons to whom the Software is furnished to do so, subject to
> the following conditions:
>
> The above copyright notice and this permission notice shall be
> included in all copies or substantial portions of the Software.
>
> THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
> EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
> MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
> IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
> CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
> TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
> SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/tntools/README.md <==
# tn-tools

tn-tools is an assortment of miscellaneous tools and utilities that are useful
when developing tensor network algorithms in Python3. It is relies on the
`tensors` (https://github.com/mhauru/tensors) and `ncon`
(https://github.com/mhauru/ncon) packages.

### The files
`pact.py`
A module for storing data on the disk, such that each piece of data is uniquely
identified by a name for the type of data, and a dictionary of parameters. For
instance, the name could be "MERA_disentangler" and the parameters would be all
the parameters that went into producing this disentangler, such as the bond
dimension, the physical model it's used for and the optimization method. `pact`
can then store the data with the identifying information, and fetch the data
given the identifying information.

`datadispenser.py`
A module that generates data using various algorithms, and stores the data on
the disk (using `pact`). The idea is that a user just tells `datadispenser`
what kind of data she wants ("I want a MERA disentangler produced using these
parameters"), and `datadispenser` either finds the data already on disk, or
generates it for the user, storing it as well, in case it is requested later.
It also generates any prerequisite data necessary (such as the other tensors in
the same MERA).

`ncon_sparseeig.py`
A module that implements too user-facing functions: `ncon_sparseeig` and
`ncon_sparsesvd`. They provide a convenient interface, similar to that of the
`ncon` package, for doing eigenvalue and singular value decompositions of tensor
networks using power methods (from `scipy.sparse.linalg`), without ever
contracting the full network.

`multilineformatter.py`
A formatter class for the Python `logging` module
(https://docs.python.org/3/library/logging.html)
that formats multiline messages nicely.

`logging_default.conf`
A default configuration for the Python logging module that for instance uses
the above `multilineformatter`.

`initialtensors.py`
A module that produces initial tensors for various lattice models in 2D and 3D,
that can be used to write down the partition function of the model. Used as
starting points for many tensor network algorithms.

`initialtensors.py`
A module for interfacing `initialtensors.py` with `datadispenser`.

`modeldata.py`
A module that provides exact data for some solvable lattice models, such as
exact free energies and CFT data. Handy for benchmarking.

`yaml_config_parser.py`
A module for reading in parameters for various programs in the YAML format
(http://yaml.org/). Supports both `.yaml` files as configuration files, and
appending/overriding parameters using command line arguments.



==> anc/tntools/__init__.py <==
# Creates a package.



==> anc/tntools/datadispenser.py <==
import importlib
import logging
import configparser
import numpy as np
import os
from . import multilineformatter
from .pact import Pact

np.set_printoptions(precision=7)

""" Datadispenser is a module that can run various algorithms that take
different parameters and generate data, and store that data on the disk.
The goal is a user experience we one just tells datadispenser "I want
the data generated by algorithm X using parameters Y", and datadispenser
provides, either by getting from the disk or, if necessary, by running
the algorithm, possibly also generating (and storing) prerequisite data
in the process.

All pieces of data are labeled by two things: dataname and pars.
Dataname is a string, and pars is a dictionary, that holds all the
necessary parameters (with strings as keys) for the algorithm.

For an algorithm to work with datadispenser, pars should include a
parameter called "algorithm" with the name of the algorithm, for
instance "X". There should then be a python module called X_setup.py
that can be found by python's importlib, that provides the following
fields:

parinfo:
A dictionary, that has as its keys the possible parameters for the
algorithm in question. For each key, the value is another dictionary,
with two keys: "idfunc" and "default". "default" provides the default
value for this parameter, if none is specified in pars. "idfunc" is a
function that takes in two arguments, the dataname and the pars, and
returns a boolean for whether this parameter should be considered
an "ID parameter". If a parameter is an ID parameter, it means that all
data should be unique to the value of this parameter. For instance,
most crucial parameters of X would probably be ID parameters, but for
instance a parameter that only determines the verbosity of output
prints would not (we don't want to regenerate data just because we
happened to ask for a different amount of output this time).
Note that because idfunc is a function, whether something is an ID
parameter or no, can depend on the values of other parameters. (Think
of a case where some parameter turns some feature of the algorithm
off. If this is the case, then parameters related to this feature
should not be ID parameters when the feature is disabled.)

prereq_pairs:
prereq_pairs is a function that takes in the dataname and the pars.
It returns an iterable of pairs (tuples) of
(prereq_dataname, prereq_pars), where each pair specifies some piece
of data that is a prerequisite/input for generating the data for the
original dataname and pars.

generate:
generate is a function with the signature
generate(dataname, *args, pars=dict(), filelogger=None)
It generates the data requested by dataname and pars, and returns it
(in whatever format it finds suitable). *args will be populated
with all the data returned by calling generate on the prereq_pairs.
filelogges is a logger object for the python logging module, that writes
to a log file that will be stored with the data. Datadispenser
automatically sets up logging so that any calls to logging.info and
other similar functions will result in the output being written
to filelogger as well. However, the filelogger provided as an argument
for generate can be used to write additional things to this log file,
that do not for instance need to appear in stdout. In many cases
the filelogger argument can be ignored.

Optionally a setup module may also include the following fields:

version:
A version number for the algorithm. If this is provided, an additional
ID parameter called X_version (for algorithm called X) is created.

idpars_finalize
A function that takes in two arguments, pars and idpars. This can be
used to do final "postprocessing" to the ID parameters before they are
used for labeling the data that is generated and stored, or fetched.

A user of datadispenser would call the function get_data. It has the
following signature:
get_data(db, dataname, pars, return_pars=False, **kwargs)
The first argument is path to a database, i.e., a folder in which the
data is kept. return_pars specifies whether, with the data, the final
pars that has been updated with default values, is to be returned.
**kwargs can be used to provide values that override those in pars.

A user may also want to call the function
update_default_pars(dataname, pars, **kwargs)
which updates pars in-place to include the default values for all
the parameters for this piece of data that were not provided.

- - - 

Since we mostly use datadispenser with tensor network algorithms,
integration with the initialtensors.py and initialtensors_setup.py
modules is hardcoded.
"""


# A dictionary that maps each dataname to a function that takes in pars,
# and gives out the name of the setup module appropriate for this
# dataname and pars. Note that often the return value doesn't even
# depend on pars. If the dataname is not found in this dictionary,
# or the function returns None, then a default guess is made based on
# pars["algorithm"].
setupmodule_dict = {
    "ham": lambda pars: "tntools.initialtensors_setup",
    "A": lambda pars: (None if pars["iter_count"] > 0
                       else "tntools.initialtensors_setup"),
    "As": lambda pars: (None if pars["iter_count"] > 0
                        else "tntools.initialtensors_setup"),
    "A_impure": lambda pars: (None if pars["iter_count"] > 0
                              else "tntools.initialtensors_setup"),
    "As_impure": lambda pars: (None if pars["iter_count"] > 0
                               else "tntools.initialtensors_setup"),
    "As_impure111": lambda pars: (None if pars["iter_count"] > 0
                                  else "tntools.initialtensors_setup"),
    "As_impure333": lambda pars: (None if pars["iter_count"] > 0
                                  else "tntools.initialtensors_setup"),
    "T3D_spectrum": lambda pars: "T3D_spectrum" + "_setup",
    "T2D_spectrum": lambda pars: "T2D_spectrum" + "_setup",
}


# Always include a parameter called "store_data", that defaults to True.
parinfo = {
    "store_data": {
        "default": True,
    },
}


def apply_parinfo_defaults(pars, parinfo):
    for k, v in parinfo.items():
        if k not in pars:
            pars[k] = v["default"]
    return


def get_data(db, dataname, pars, return_pars=False, **kwargs):
    """ Get data from the disk if possible, if not, generate it. """
    pars = copy_update(pars, **kwargs)
    apply_parinfo_defaults(pars, parinfo)
    update_default_pars(dataname, pars)
    idpars = get_idpars(dataname, pars)
    p = Pact(db)
    if p.exists(dataname, idpars):
        data = p.fetch(dataname, idpars)
    else:
        data = generate_data(dataname, pars, db=db)
    retval = (data,)
    if return_pars:
        retval += (pars,)
    if len(retval) == 1:
        retval = retval[0]
    return retval


def copy_update(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    return pars


def update_default_pars(dataname, pars, **kwargs):
    """ Update pars, in-place, with the default values for this piece of
    data.
    """
    pars_copy = copy_update(pars, **kwargs)
    setupmod = get_setupmod(dataname, pars_copy)

    # Get the default for this setupmod, and update those in, since we
    # may need those to find the prereqs.
    parinfo = setupmod.parinfo
    apply_parinfo_defaults(pars_copy, parinfo)

    # Get the pars for the prereqs and update them in.
    prereq_pairs = setupmod.prereq_pairs(dataname, pars_copy)
    prereq_pars_all = dict()
    for prereq_name, prereq_pars in prereq_pairs:
        update_default_pars(prereq_name, prereq_pars)
        prereq_pars_all.update(prereq_pars)

    for k, v in prereq_pars_all.items():
        if k not in pars:
            pars[k] = v

    # Update the defaults for this module once more, now into pars, to
    # make sure that they override those coming from prerequisites.
    parinfo = setupmod.parinfo
    apply_parinfo_defaults(pars, parinfo)
    return pars


def get_idpars(dataname, pars):
    setupmod = get_setupmod(dataname, pars)
    idpars = dict()

    # Get the idpars for the prereqs and update them in.
    prereq_pairs = setupmod.prereq_pairs(dataname, pars)
    for prereq_name, prereq_pars in prereq_pairs:
        prereq_idpars = get_idpars(prereq_name, prereq_pars)
        idpars.update(prereq_idpars)

    # Get the idpars for this setupmod, and update those in.
    parinfo = setupmod.parinfo
    for k, v in parinfo.items():
        if v["idfunc"](dataname, pars):
            idpars[k] = pars[k]
    if hasattr(setupmod, "version"):
        modulename = get_setupmod_name(dataname, pars)
        idpars[modulename + "_version"] = setupmod.version
    if hasattr(setupmod, "idpars_finalize"):
        idpars = setupmod.idpars_finalize(pars, idpars)
    return idpars


def generate_data(dataname, pars, db=None):
    havedb = True if db is not None else False
    storedata = pars["store_data"] and havedb
    if havedb:
        p = Pact(db)
    if storedata:
        idpars = get_idpars(dataname, pars)
    setupmod = get_setupmod(dataname, pars)
    prereq_pairs = setupmod.prereq_pairs(dataname, pars)
    prereqs = []
    for prereq_name, prereq_pars in prereq_pairs:
        if havedb:
            prereq = get_data(db, prereq_name, prereq_pars)
        else:
            prereq = generate_data(prereq_name, prereq_pars)
        prereqs.append(prereq)

    if storedata:
        handler, filelogger = set_logging_handlers(p, dataname, pars)
    else:
        filelogger = None
    data = setupmod.generate(dataname, *prereqs, pars=pars,
                             filelogger=filelogger)
    if storedata:
        remove_logging_handlers(logging.getLogger(), handler)
        remove_logging_handlers(filelogger, handler)

    if storedata:
        p.store(data, dataname, idpars)
    return data


def get_setupmod_name(dataname, pars):
    modulename = (None if dataname not in setupmodule_dict
                  else setupmodule_dict[dataname](pars))
    if modulename is None:
        algoname = pars["algorithm"]
        modulename =  "{}_setup".format(algoname, algoname)
        try:
            if importlib.util.find_spec(modulename) is None:
                modulename = "{}.{}".format(algoname, modulename)
        except AttributeError:
            if importlib.find_loader(modulename) is None:
                modulename = "{}.{}".format(algoname, modulename)
    return modulename


def get_setupmod(dataname, pars):
    modulename = get_setupmod_name(dataname, pars)
    setupmod = importlib.import_module(modulename)
    return setupmod


def set_logging_handlers(p, dataname, pars):
    rootlogger = logging.getLogger()
    filelogger = logging.getLogger("datadispenser_file")
    filelogger.propagate = False

    idpars = get_idpars(dataname, pars)
    logfilename = p.generate_path(dataname, idpars, extension=".log")
    os.makedirs(os.path.dirname(logfilename), exist_ok=True)
    filehandler = logging.FileHandler(logfilename, mode='w')
    if "debug" in pars and pars["debug"]:
        filehandler.setLevel(logging.DEBUG)
    else:
        filehandler.setLevel(logging.INFO)

    parser = configparser.ConfigParser(interpolation=None)
    tools_path = os.path.dirname(multilineformatter.__file__)
    parser.read(tools_path + '/logging_default.conf')
    fmt = parser.get('formatter_default', 'format')
    datefmt = parser.get('formatter_default', 'datefmt')
    formatter = multilineformatter.MultilineFormatter(fmt=fmt, datefmt=datefmt)

    filehandler.setFormatter(formatter)
    rootlogger.addHandler(filehandler)
    filelogger.addHandler(filehandler)
    return filehandler, filelogger


def remove_logging_handlers(logger, *args):
    for l in args:
        l.close()
        logger.removeHandler(l)




==> anc/tntools/initialtensors.py <==
import numpy as np
import itertools as itt
import scipy.linalg as spla
import scipy.sparse.linalg as spsla
import logging
from ncon import ncon
from tensors import Tensor
from tensors import TensorZ2, TensorZ3, TensorU1

""" Module for getting the initial tensors for different models.
Uses the tensors package.

The user is expected to call the function get_initial_tensor with
a dictionary as an argument that holds the necessary parameters,
including "model" and things like "beta" or various couplings.
The values of model that are supported, at least to some degree, are
ising: Classical square-lattice Ising model
potts3: Classical square-lattice 3-state Potts model
sixvertex The six-vertex model
ising3d: Classical cubical lattice Ising model
potts33d: Classical cubical lattice 3-state Potts model
Also included in the dictionary should be a boolean for
"symmetry_tensors", which determines whether symmetry preserving tensors
are to be used or not.

Some other functions are included, for instance for getting impurity
tensors for topological defects of the square lattice Ising model.
See the source code.
"""

# TODO: The 2D part is acceptable, but the 3D stuff is a big ad hoc
# mess. Also, everything needs to be documented.

# # # # # # # # # # # # # 2D models # # # # # # # # # # # # # # # # #

def ising_hamiltonian(pars):
    ham = (- pars["J"]*np.array([[ 1,-1],
                                 [-1, 1]],
                                dtype=pars["dtype"])
           + pars["H"]*np.array([[-1, 0],
                                 [ 0, 1]],
                                dtype=pars["dtype"]))
    return ham

def potts3_hamiltonian(pars):
    ham = -pars["J"]*np.eye(3, dtype=pars["dtype"])
    return ham

hamiltonians = {}
hamiltonians["ising"] = ising_hamiltonian
hamiltonians["potts3"] = potts3_hamiltonian

symmetry_classes_dims_qims = {}
symmetry_classes_dims_qims["ising"] = (TensorZ2, [1,1], [0,1])
symmetry_classes_dims_qims["potts3"] = (TensorZ3, [1,1,1], [0,1,2])

# Transformation matrices to the bases where the symmetry is explicit.
symmetry_bases = {}
symmetry_bases["ising"] = np.array([[1, 1],
                                    [1,-1]]) / np.sqrt(2)
phase = np.exp(2j*np.pi/3)
symmetry_bases["potts3"] = np.array([[1,       1,         1],
                                     [1,    phase, phase**2],
                                     [1, phase**2,    phase]],
                                    dtype=np.complex_) / np.sqrt(3)
del(phase)


def get_initial_tensor(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "sixvertex":
        return get_initial_sixvertex_tensor(pars)
    elif model_name == "ising3d":
        return get_initial_tensor_ising_3d(pars)
    elif model_name == "potts33d":
        return get_initial_tensor_potts33d(pars)
    elif model_name == "complexion_qising":
        ham = get_ham(pars, model="qising")
        complexion = build_complexion(ham, pars)
        return complexion
    elif model_name == "complexion_qising_tricrit":
        ham = get_ham(pars, model="qising_tricrit")
        complexion = build_complexion(ham, pars)
        return complexion
    elif model_name == "complexion_sq_qising":
        ham = get_ham(pars, model="qising")
        complexion = build_complexion(ham, pars, square_hamiltonian=True)
        return complexion
    else:
        ham = hamiltonians[model_name](pars)
        boltz = np.exp(-pars["beta"]*ham)
        A_0 = np.einsum('ab,bc,cd,da->abcd', boltz, boltz, boltz, boltz)
        u = symmetry_bases[model_name]
        u_dg = u.T.conjugate()
        A_0 = ncon((A_0, u, u, u_dg, u_dg),
                   ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
        if pars["symmetry_tensors"]:
            cls, dim, qim = symmetry_classes_dims_qims[model_name]
            A_0 = cls.from_ndarray(A_0, shape=[dim]*4, qhape=[qim]*4,
                                   dirs=[1,1,-1,-1])
        else:
            A_0 = Tensor.from_ndarray(A_0)
    return A_0


def get_initial_sixvertex_tensor(pars):
    try:
        a = pars["sixvertex_a"]
        b = pars["sixvertex_b"]
        c = pars["sixvertex_c"]
    except KeyError:
        u = pars["sixvertex_u"]
        lmbd = pars["sixvertex_lambda"]
        rho = pars["sixvertex_rho"]
        a = rho*np.sin(lmbd - u)
        b = rho*np.sin(u)
        c = rho*np.sin(lmbd)
    A_0 = np.zeros((2,2,2,2), dtype=pars["dtype"])
    A_0[1,0,0,1] = a
    A_0[0,1,1,0] = a
    A_0[0,0,1,1] = b
    A_0[1,1,0,0] = b
    A_0[0,1,0,1] = c
    A_0[1,0,1,0] = c
    if pars["symmetry_tensors"]:
        dim = [1,1]
        qim = [-1,1]
        A_0 = TensorU1.from_ndarray(A_0, shape=[dim]*4, qhape=[qim]*4,
                                    dirs=[1,1,1,1])
        A_0 = A_0.flip_dir(2)
        A_0 = A_0.flip_dir(3)
    else:
        A_0 = Tensor.from_ndarray(A_0)
    return A_0


def get_KW_tensor(pars):
    """ The Kramers-Wannier duality defect of the classical 2D
    square lattice Ising model.
    """
    eye = np.eye(2, dtype=np.complex_)
    ham = hamiltonians["ising"](pars)
    B = np.exp(-pars["beta"] * ham)
    H = np.array([[1,1], [1,-1]], dtype=np.complex_)/np.sqrt(2)
    y_trigged = np.ndarray((2,2,2), dtype=np.complex_)
    y_trigged[:,:,0] = eye
    y_trigged[:,:,1] = sigma('y')
    D_sigma = np.sqrt(2) * np.einsum('ab,abi,ic,ad,adk,kc->abcd',
                                     B, y_trigged, H,
                                     B, y_trigged.conjugate(), H)

    u = symmetry_bases["ising"]
    u_dg = u.T.conjugate()
    D_sigma = ncon((D_sigma, u, u, u_dg, u_dg),
                   ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    if pars["symmetry_tensors"]:
        D_sigma = TensorZ2.from_ndarray(D_sigma, shape=[[1,1]]*4,
                                        qhape=[[0,1]]*4, dirs=[1,1,-1,-1])
    else:
        D_sigma = Tensor.from_ndarray(D_sigma, dirs=[1,1,-1,-1])
    return D_sigma


def get_KW_unitary(pars):
    """ The unitary that moves the Kramers-Wannier duality defect of the
    classical 2D square lattice Ising model.
    """
    eye = np.eye(2, dtype=np.complex_)
    CZ = Csigma_np("z")
    U = ncon((CZ,
              R(np.pi/4, 'z'), R(np.pi/4, 'x'),
              R(np.pi/4, 'y')),
             ([-1,-2,5,6],
              [-3,5], [3,6],
              [-4,3]))
    u = symmetry_bases["ising"]
    u_dg = u.T.conjugate()
    U = ncon((U, u, u_dg, u_dg, u),
             ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    U *= -1j
    if pars["symmetry_tensors"]:
        U = TensorZ2.from_ndarray(U, shape=[[1,1]]*4, qhape=[[0,1]]*4,
                                  dirs=[1,1,-1,-1])
    else:
        U = Tensor.from_ndarray(U, dirs=[1,1,1,-1,-1,-1])
    return U


def Csigma_np(sigma_str):
    eye = np.eye(2, dtype=np.complex_)
    CNOT = np.zeros((2,2,2,2), dtype=np.complex_)
    CNOT[:,0,:,0] = eye
    CNOT[:,1,:,1] = sigma(sigma_str)
    return CNOT


def sigma(c):
    if c=="x":
        res = np.array([[ 0, 1],
                        [ 1, 0]], dtype=np.complex_)
    elif c=="y":
        res = np.array([[ 0j,-1j],
                        [ 1j, 0j]], dtype=np.complex_)
    elif c=="z":
        res = np.array([[ 1, 0],
                        [ 0,-1]], dtype=np.complex_)
    return res


def R(alpha, c):
    s = sigma(c)
    eye = np.eye(2, dtype=np.complex_)
    res = np.cos(alpha)*eye + 1j*np.sin(alpha)*s
    return res


# # # # # # # # Quantum complexions and hamiltonians # # # # # # # # # #


def get_ham(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    model_name = pars["model"].strip().lower()
    if model_name in {"qising", "complexion_qising"}:
        ham = qising_ham(pars)
    elif model_name in {"qising_tricrit", "complexion_qising_tricrit"}:
        ham_ising = qising_ham(pars)
        ham_pert = tricrit_perturbation_ham(pars)
        eye = type(ham_ising).eye(2, qim=[0,1])
        ham = (ncon((ham_ising, eye), ([-1,-2,-11,-12], [-3,-13]))
               + ncon((eye, ham_ising), ([-1,-11], [-2,-3,-12,-13]))
               + pars["tricrit_perturbation_factor"]*ham_pert)
    else:
        msg = ("Don't know how to generate ham for {}.".format(model_name))
        raise ValueError(msg)
    return ham


def qising_ham(pars):
    h_trans = pars["h_trans"]
    h_long = pars["h_long"]
    eye2 = np.eye(2)
    ham = (- ncon((sigma('x'), sigma('x')), ([-1,-11], [-2,-12]))
           - h_trans/2*ncon((eye2, sigma('z')), ([-1,-11], [-2,-12]))
           - h_trans/2*ncon((sigma('z'), eye2), ([-1,-11], [-2,-12]))
           - h_long/2*ncon((sigma('x'), eye2), ([-1,-11], [-2,-12]))
           - h_long/2*ncon((eye2, sigma('x')), ([-1,-11], [-2,-12]))
           + 4/np.pi*ncon((eye2, eye2), ([-1,-11], [-2,-12]))
           )/2
    dim, qim = [1,1], [0,1]
    # TODO What's the purpose of the check of the model?
    if pars["symmetry_tensors"] and pars["model"] == "qising":
        tensor_cls = TensorZ2
    else:
        tensor_cls = Tensor
    ham = tensor_cls.from_ndarray(ham, shape=[dim]*4, qhape=[qim]*4,
                                  dirs=[1,1,-1,-1])
    return ham


def tricrit_perturbation_ham(pars):
    ham = (ncon((sigma('z'), sigma('x'), sigma('x')),
                ([-1,-11], [-2,-12], [-3,-13]))
           + ncon((sigma('x'), sigma('x'), sigma('z')),
                  ([-1,-11], [-2,-12], [-3,-13])))
    dim, qim = [1,1], [0,1]
    # TODO What's the purpose of the check of the model?
    if pars["symmetry_tensors"] and pars["model"] == "qising":
        tensor_cls = TensorZ2
    else:
        tensor_cls = Tensor
    ham = tensor_cls.from_ndarray(ham, shape=[dim]*6, qhape=[qim]*6,
                                  dirs=[1,1,1,-1,-1,-1])
    return ham


def build_qham_open(ham, N):
    T = type(ham)
    dim = ham.shape[0]
    qim = ham.qhape[0] if ham.qhape is not None else None
    ham = ham.to_ndarray()
    k = len(ham.shape)//2
    d = ham.shape[0]
    ham = np.reshape(ham, (d**k, d**k))
    eye = np.eye(d)
    ids = 1.
    result = ham
    for i in range(k+1, N+1):
        ids = np.kron(ids, eye)
        result = np.kron(result, eye)
        result += np.kron(ids, ham)
    result = np.reshape(result, (d,)*(2*N))
    result = T.from_ndarray(result, shape=[dim]*(2*N), qhape=[qim]*(2*N),
                            dirs=([1]*N + [-1]*N))
    return result


# TODO Should this really be in initialtensors.py?
def exp_op(A):
    T = type(A)
    shape = A.shape
    qhape = A.qhape
    dirs = A.dirs
    A = A.to_ndarray()
    N = int(len(A.shape)/2)
    d = A.shape[0]
    A = np.reshape(A, (d**N, d**N))
    EA = spla.expm(A)
    EA = np.reshape(EA, (d,)*(2*N))
    EA = T.from_ndarray(EA, shape=shape, qhape=qhape, dirs=dirs)
    return EA


def build_complexion(ham, pars, square_hamiltonian=False, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    timestep = pars["complexion_timestep"]
    spacestep = pars["complexion_spacestep"]
    padding = pars["complexion_padding"]
    spacestep = int(np.ceil(spacestep))
    halfN = spacestep + padding
    N = halfN*2
    M = N + spacestep
    unit = pars["complexion_step_direction"]

    HN = build_qham_open(ham, N)
    if square_hamiltonian:
        inds1 = [-i for i in range(1,N+1)] + [i for i in range(1,N+1)]
        inds2 = [i for i in range(1,N+1)] + [-i for i in range(N+1,2*N+1)]
        HN = ncon((HN, HN), (inds1, inds2))

    UN = exp_op(unit*timestep*HN)

    U, S, V, error = UN.svd(
        list(range(0,halfN)) + list(range(N,3*halfN)),
        list(range(halfN,N)) + list(range(3*halfN,2*N)),
        eps=pars["complexion_eps"], chis=pars["complexion_chis"],
        return_rel_err=True
    )

    HM = build_qham_open(ham, M)
    if square_hamiltonian:
        inds1 = [-i for i in range(1,M+1)] + [i for i in range(1,M+1)]
        inds2 = [i for i in range(1,M+1)] + [-i for i in range(M+1,2*M+1)]
        HM = ncon((HM, HM), (inds1, inds2))
    UM = exp_op(unit*timestep*HM)

    Uindices = list(range(1,N+1)) + [-1]
    UMindices = (
        list(range(1,halfN+1))
        + [-i for i in range(2,2+spacestep)] + list(range(N+1,3*halfN+1))
        + list(range(halfN+1,N+1))
        + [-i for i in range(3+spacestep,3+spacestep*2)]
        + list(range(3*halfN+1,2*N+1))
    )
    Vindices = [-2-spacestep] + list(range(N+1,2*N+1))
    complexion = ncon((U.conjugate(), UM, V.conjugate()),
                      (Uindices, UMindices, Vindices))
    complexion = complexion.join_indices(
        list(range(1,1+spacestep)),
        list(range(2+spacestep,2+2*spacestep)),
        dirs=[1,-1]
    )
    try:
        S_isqrt = S**(-1/2)
    except ZeroDivisionError:
        S_isqrt = S.copy()
        for k, v in S_isqrt.sects.items():
            S_isqrt[k] = v**(-1/2)
    complexion = complexion.multiply_diag(S_isqrt, 0, direction="left")
    complexion = complexion.multiply_diag(S_isqrt, 2, direction="right")
    shp = type(complexion).flatten_shape(complexion.shape)
    if pars["verbosity"] > 0:
        logging.info("Built complexion with shape {}, error {}"
                     .format(shp, error))
    return complexion



# # # # # # # # # # # # # 3D models # # # # # # # # # # # # # # # # #
# TODO: Incorporate this into the more general framework.
# TODO: Implement this for symmetry preserving tensors.

def get_initial_tensor_CDL_3d(pars):
    delta = np.eye(2, dtype = pars["dtype"])
    A = np.einsum(('ae,fi,jm,nb,cq,rk,lu,vd,gs,to,pw,xh '
                   '-> abcdefghijklmnopqrstuvwx'),
                  delta, delta, delta, delta, delta, delta,
                  delta, delta, delta, delta, delta, delta)
    return Tensor.from_ndarray(A.reshape((16,16,16,16,16,16)))


def get_initial_tensor_CDL_3d_v2(pars):
    delta = np.eye(2, dtype = pars["dtype"])
    A = ncon((delta,)*12,
             ([-11,-21], [-12,-41], [-13,-51], [-14,-61],
              [-31,-22], [-32,-42], [-33,-52], [-34,-62],
              [-23,-63], [-64,-43], [-44,-53], [-54,-24]))
    return Tensor.from_ndarray(A.reshape((16,16,16,16,16,16)))


def get_initial_tensor_CQL_3d(pars):
    delta = np.array([[[1,0],[0,0]],[[0,0],[0,1]]])
    A = np.einsum(('aeu,fiv,gjq,hbr,mcw,nxk,ols,ptd '
                   '-> abcdefghijklmnopqrstuvwx'),
                  delta, delta, delta, delta, delta, delta, delta,
                  delta)
    return Tensor.from_ndarray(A.reshape((16,16,16,16,16,16)))


def get_initial_tensor_ising_3d(pars):
    beta = pars["beta"]
    ham = ising3d_ham(beta)
    A_0 = np.einsum('ai,aj,ak,al,am,an -> ijklmn',
                    ham, ham, ham, ham, ham, ham)
    if pars["symmetry_tensors"]:
        cls, dim, qim = TensorZ2, [1,1], [0,1]
        A_0 = cls.from_ndarray(A_0, shape=[dim]*6, qhape=[qim]*6,
                               dirs=[1,1,-1,-1,1,-1])
    else:
        A_0 = Tensor.from_ndarray(A_0)
    return A_0


def get_initial_tensor_potts33d(pars):
    beta = pars["beta"]
    Q = potts_Q(beta, 3)
    A = np.einsum('ai,aj,ak,al,am,an -> ijklmn',
                  Q, Q, Q.conjugate(), Q.conjugate(), Q, Q.conjugate())
    if np.linalg.norm(np.imag(A)) < 1e-12:
        A = np.real(A)
    if pars["symmetry_tensors"]:
        cls, dim, qim = symmetry_classes_dims_qims["potts3"]
        A = cls.from_ndarray(A, shape=[dim]*6, qhape=[qim]*6,
                             dirs=[1,1,-1,-1,1,-1])
    else:
        A = Tensor.from_ndarray(A)
    return A


def potts_Q(beta, q):
    Q = np.zeros((q,q), np.complex_)
    for i, j in itt.product(range(q), repeat=2):
        Q[i,j] = (np.exp(1j*2*np.pi*i*j/q)
                  * np.sqrt((np.exp(beta) - 1 + (q if j==0 else 0))/ q))
    return Q


def potts_Q_inv(beta, q):
    q = 3
    Q = np.zeros((q,q), np.complex_)
    for i, j in itt.product(range(q), repeat=2):
        Q[i,j] = (np.exp(-1j*2*np.pi*i*j/q)
                  * np.sqrt(1/(q*(np.exp(beta) - 1 + (q if i==0 else 0)))))
    return Q


# # # 3D impurities # # #


impurity_dict = dict()

# 3D Ising
ising_dict = {
    "id": np.eye(2),
    "sigmax": np.real(sigma("x")),
    "sigmay": sigma("y"),
    "sigmaz": np.real(sigma("z"))
}
for k, M in ising_dict.items():
    u = symmetry_bases["ising"]
    u_dg = u.T.conjugate()
    M = ncon((M, u, u_dg),
             ([1,2], [-1,1], [-2,2]))
    cls, dim, qim = symmetry_classes_dims_qims["ising"]
    M = cls.from_ndarray(M, shape=[dim]*2, qhape=[qim]*2,
                         dirs=[-1,1])
    ising_dict[k] = lambda pars: M
impurity_dict["ising"] = ising_dict
del(ising_dict)

impurity_dict["ising3d"] = dict()
impurity_dict["ising3d"]["id"] = lambda pars: TensorZ2.eye([1,1]).transpose()
impurity_dict["ising3d"]["sigmaz"] = lambda pars: (
    TensorZ2.from_ndarray(sigmaz("z"), shape=[[1,1]]*2, qhape=[[0,1]]*2,
                          dirs=[-1,1])
)
impurity_dict["ising3d"]["sigmax"] = lambda pars: (
    TensorZ2.from_ndarray(sigmaz("x"), shape=[[1,1]]*2, qhape=[[0,1]]*2,
                          dirs=[-1,1])
)
impurity_dict["ising3d"]["sigmay"] = lambda pars: (
    TensorZ2.from_ndarray(sigmaz("y"), shape=[[1,1]]*2, qhape=[[0,1]]*2,
                          dirs=[-1,1])
)

def ising3d_ham(beta):
    res = np.array([[np.cosh(beta)**0.5,  np.sinh(beta)**0.5],
                    [np.cosh(beta)**0.5, -np.sinh(beta)**0.5]])
    return res

def ising3d_ham_inv(beta):
    res = 0.5*np.array([[np.cosh(beta)**(-0.5),  np.cosh(beta)**(-0.5)],
                        [np.sinh(beta)**(-0.5), -np.sinh(beta)**(-0.5)]])
    return res

def ising3d_ham_T(beta):
    res = np.array([[np.cosh(beta)**0.5,  np.cosh(beta)**0.5],
                    [np.sinh(beta)**0.5, -np.sinh(beta)**0.5]])
    return res

def ising3d_ham_T_inv(beta):
    res = 0.5*np.array([[np.cosh(beta)**(-0.5),  np.sinh(beta)**(-0.5)],
                        [np.cosh(beta)**(-0.5), -np.sinh(beta)**(-0.5)]])
    return res

def ising3d_U(beta):
    matrix = (ising3d_ham_inv(beta)
              .dot(sigma("z"))
              .dot(ising3d_ham(beta))
              .dot(ising3d_ham_T(beta))
              .dot(sigma("z"))
              .dot(ising3d_ham_T_inv(beta)))
    matrix = np.real(matrix)
    matrix = TensorZ2.from_ndarray(matrix, shape=[[1,1]]*2, qhape=[[0,1]]*2,
                                   dirs=[-1,1])
    # Factor of -1 because U = - \partial log Z / \partial beta, and a
    # factor of 3 because there are two bonds per lattice site, and we
    # normalize by number of sites.
    matrix *= -3
    return matrix

impurity_dict["ising3d"]["U"] = lambda pars: ising3d_U(pars["beta"])


# 3D Potts3
impurity_dict["potts33d"] = dict()

def potts33d_U(beta):
    Q = potts_Q(beta, 3)
    energymat = (Q.dot(Q.conjugate().transpose()) * np.eye(Q.shape[0]))
    matrix = (potts_Q_inv(beta, 3)
              .dot(energymat)
              .dot(potts_Q_inv(beta, 3).conjugate().transpose()))
    if np.linalg.norm(np.imag(matrix)) < 1e-12:
        matrix = np.real(matrix)
    cls, dim, qim = symmetry_classes_dims_qims["potts3"]
    matrix = cls.from_ndarray(matrix, shape=[dim]*2,
                              qhape=[qim]*2, dirs=[-1,1])
    return matrix

impurity_dict["potts33d"]["U"] = lambda pars: potts33d_U(pars["beta"])


def get_initial_impurity(pars, legs=(3,), factor=3, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    A_pure = get_initial_tensor(pars)
    model = pars["model"]
    impurity = pars["impurity"]
    try:
        impurity_matrix = impurity_dict[model][impurity](pars)
    except KeyError:
        msg = ("Unknown (model, impurity) combination: ({}, {})"
               .format(model, impurity))
        raise ValueError(msg)
    # TODO The expectation that everything is in the symmetry basis
    # clashes with how 2D ising and potts initial tensors are generated.
    if not pars["symmetry_tensors"]:
        impurity_matrix = Tensor.from_ndarray(impurity_matrix.to_ndarray())
    impurity_matrix *= -1
    A_impure = 0
    if 0 in legs:
        A_impure += ncon((A_pure, impurity_matrix),
                         ([1,-2,-3,-4,-5,-6], [1,-1]))
    if 1 in legs:
        A_impure += ncon((A_pure, impurity_matrix),
                         ([-1,2,-3,-4,-5,-6], [2,-2]))
    if 2 in legs:
        A_impure += ncon((A_pure, impurity_matrix.transpose()),
                         ([-1,-2,3,-4,-5,-6], [3,-3]))
    if 3 in legs:
        A_impure += ncon((A_pure, impurity_matrix.transpose()),
                         ([-1,-2,-3,4,-5,-6], [4,-4]))
    if 4 in legs:
        A_impure += ncon((A_pure, impurity_matrix),
                         ([-1,-2,-3,-4,5,-6], [5,-5]))
    if 5 in legs:
        A_impure += ncon((A_pure, impurity_matrix.transpose()),
                         ([-1,-2,-3,-4,-5,6], [6,-6]))
    A_impure *= factor
    return A_impure




==> anc/tntools/initialtensors_setup.py <==
import numpy as np
from . import initialtensors
from tensors import TensorCommon
from ncon import ncon

""" A setup module for interfacing initialtensors.py with
datadispenser.py.
"""

version = 1.0

twodee_models = {"ising", "potts3", "sixvertex"}
threedee_models = {"ising3d", "potts33d"}

parinfo = {
    # Generic parameters
    "model": {
        "default": "",
        "idfunc":  lambda dataname, pars: True
    },
    "dtype": {
        "default": np.float_,
        "idfunc":  lambda dataname, pars: True
    },
    "initial2x2": {
        "default": False,
        "idfunc":  lambda dataname, pars: pars["model"] in twodee_models
    },
    "initial4x4": {
        "default": False,
        "idfunc":  lambda dataname, pars: pars["model"] in twodee_models
    },
    "initial2x2x2": {
        "default": False,
        "idfunc":  lambda dataname, pars: pars["model"] in threedee_models
    },
    "initial2z": {
        "default": False,
        "idfunc":  lambda dataname, pars: pars["model"] in threedee_models
    },
    "symmetry_tensors": {
        "default": False,
        "idfunc":  lambda dataname, pars: True
    },
    "verbosity": {
        "default": 1,
        "idfunc":  lambda dataname, pars: False
    },

    # Model dependent parameters.
    # Ising and 3-state Potts
    "beta": {
        "default": 1.,
        "idfunc":  lambda dataname, pars: (
            pars["model"] in {"ising", "potts3", "ising3d", "potts33d"}
        )
    },

    "J": {
        "default": 1.,
        "idfunc":  lambda dataname, pars: pars["model"] in {"ising", "potts3"}
    },
    "H": {
        "default": 0.,
        "idfunc":  lambda dataname, pars: pars["model"] == "ising"
    },

    # Sixvertex model
    "sixvertex_a": {
        "default": 1.,
        "idfunc":  lambda dataname, pars: pars["model"] == "sixvertex"
    },
    "sixvertex_b": {
        "default": 1.,
        "idfunc":  lambda dataname, pars: pars["model"] == "sixvertex"
    },
    "sixvertex_c": {
        "default": np.sqrt(2),
        "idfunc":  lambda dataname, pars: pars["model"] == "sixvertex"
    },

    # Qising complexions
    "complexion_step_direction": {
        "default": 1j,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "complexion_timestep": {
        "default": 1,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "complexion_spacestep": {
        "default": 1,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "complexion_padding": {
        "default": 3,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "complexion_eps": {
        "default": 1e-5,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "complexion_chis": {
        "default": None,
        "idfunc": lambda dataname, pars: "complexion" in pars["model"]
    },
    "h_trans": {
        "default": 1.0,
        "idfunc": lambda dataname, pars: (
            "qising" in pars["model"]
        )
    },
    "h_long": {
        "default": 0.0,
        "idfunc": lambda dataname, pars: (
            "qising" in pars["model"]
        )
    },
    "tricrit_perturbation_factor": {
        "default": 0.1,
        "idfunc": lambda dataname, pars: (
            "qising_tricrit" in pars["model"]
        )
    },

    # Impurity parameters
    "impurity": {
        "default": None,
        "idfunc":  lambda dataname, pars: "impure" in dataname
    },
}


def prereq_pairs(dataname, pars):
    if dataname in {"A", "As", "As_impure", "As_impure", "A_impure", "ham"}:
        res = []
    else:
        raise ValueError("Unknown dataname: {}".format(dataname))
    return res


def generate(dataname, *args, pars=dict(), filelogger=None):
    if dataname == "A":
        res = generate_A(*args, pars=pars)
    elif dataname == "As":
        res = generate_As(*args, pars=pars)
    elif dataname == "A_impure":
        res = generate_A_impure(*args, pars=pars)
    elif dataname == "As_impure":
        res = generate_As_impure(*args, pars=pars)
    elif dataname == "ham":
        res = generate_ham(*args, pars=pars)
    else:
        raise ValueError("Unknown dataname: {}".format(dataname))
    return res


def contract2x2(A_list):
    """ Takes an iterable of rank 4 tensors and contracts a square made
    of them to a single rank 4 tensor. If only a single tensor is given
    4 copies of the same tensor are used.
    """
    if isinstance(A_list, (np.ndarray, TensorCommon)):
        A = A_list
        A_list = [A]*4
    else:
        A_list = list(A_list)
    A4 = ncon((A_list[0], A_list[1], A_list[2], A_list[3]),
              ([-2,-3,1,3], [1,-4,-6,4], [-1,3,2,-7], [2,4,-5,-8]))
    A4 = A4.join_indices((0,1), (2,3), (4,5), (6,7), dirs=[1,1,-1,-1])
    return A4


def contract2x2_ndarray(T_list, vert_flip=False):
    if vert_flip:
        def flip(T):
            return np.transpose(T.conjugate(), (0,3,2,1))
        T_list[2] = flip(T_list[2])
        T_list[3] = flip(T_list[3])
    T4 = ncon((T_list[0], T_list[1], T_list[2], T_list[3]),
              ([-2,-3,1,3], [1,-4,-6,4], [-1,3,2,-7], [2,4,-5,-8]))
    sh = T4.shape
    S = np.reshape(T4, (sh[0]*sh[1], sh[2]*sh[3], sh[4]*sh[5], sh[6]*sh[7]))
    return S


def contract2x2x2(A_list):
    """ Takes an iterable of rank 6 tensors and contracts a cube made
    of them to a single rank 6 tensor. If only a single tensor is given
    8 copies of the same tensor are used.
    """
    if isinstance(A_list, (np.ndarray, TensorCommon)):
        A = A_list
        A_list = [A]*8
    else:
        A_list = list(A_list)
    Acube = ncon((A_list[0], A_list[1], A_list[2], A_list[3], A_list[4],
                  A_list[5], A_list[6], A_list[7]),
                 ([-2,-5,7,3,-18,1], [7,-8,-10,9,-19,6],
                  [12,9,-9,-14,20,10], [-1,3,12,-13,-17,4],
                  [-3,-6,5,2,1,-22], [5,-7,-11,8,6,-23],
                  [11,8,-12,-15,10,-24], [-4,2,11,-16,4,-21]))
    S = Acube.join_indices((0,1,2,3), (4,5,6,7), (8,9,10,11),
                           (12,13,14,15), (16,17,18,19), (20,21,22,23),
                           dirs=[1,1,-1,-1,1,-1])
    return Acube


def generate_A(*args, pars=dict()):
    A = initialtensors.get_initial_tensor(pars)
    log_fact = 0
    if pars["initial4x4"]:
        A = contract2x2(A)
        A = contract2x2(A)
    elif pars["initial2x2"]:
        A = contract2x2(A)
    elif pars["initial2x2x2"]:
        A = contract2x2x2(A)
    elif pars["initial2z"]:
        orig_dirs = A.dirs
        A = ncon((A, A),
                 ([-11,-21,-31,1,-51,-61], [-12,1,-32,-42,-52,-62]))
        join_dirs = (None if orig_dirs is None else
                     [orig_dirs[0], orig_dirs[2], orig_dirs[4], orig_dirs[5]])
        A = A.join_indices([0,1], [3,4], [6,7], [8,9], dirs=join_dirs)
    return (A, log_fact)


def generate_As(*args, pars=dict()):
    A, log_fact = generate_A(*args, pars=pars)
    res = ((A,)*8, log_fact)
    return res


def generate_A_impure(*args, pars=dict()):
    legs = [3] if pars["initial2z"] else [5]
    A_impure = initialtensors.get_initial_impurity(pars, legs=legs)
    log_fact = 0
    if pars["initial4x4"] or pars["initial2x2"] or pars["initial2x2x2"]:
        msg = ("initial2x2, initial4x4 and initial2x2x2 unimplemented for"
               "initial impurities.")
        raise NotImplementedError(msg)
    elif pars["initial2z"]:
        A_pure = initialtensors.get_initial_tensor(pars)
        A_impure = ncon((A_impure, A_pure),
                        ([-11,-21,-31,1,-51,-61], [-12,1,-32,-42,-52,-62]))
        orig_dirs = A_pure.dirs
        join_dirs = (None if orig_dirs is None else
                     [orig_dirs[0], orig_dirs[2], orig_dirs[4], orig_dirs[5]])
        A_impure = A_impure.join_indices([0,1], [3,4], [6,7], [8,9],
                                         dirs=join_dirs)
    return (A_impure, log_fact)


def generate_As_impure(*args, pars=dict()):
    A_impure, log_fact_impure = generate_A_impure(*args, pars=pars)
    A, log_fact_pure = generate_A(*args, pars=pars)
    res = ((A, A_impure, A, A, A, A, A, A), log_fact_impure + log_fact_pure)
    return res


def generate_ham(*args, pars=dict()):
    ham = initialtensors.get_ham(pars)
    return ham



==> anc/tntools/logging_default.conf <==
[loggers]
keys=root

[handlers]
keys=console

[formatters]
keys=default

[logger_root]
level=INFO
handlers=console

[handler_console]
class=StreamHandler
level=INFO
formatter=default
args=(sys.stdout,)

[formatter_default]
class=tntools.multilineformatter.MultilineFormatter
format=%(asctime)s %(levelname).1s: %(message)s
datefmt=%Y-%m-%d %H:%M:%S


==> anc/tntools/modeldata.py <==
import numpy as np
import itertools as it
import scipy.integrate as integrate

""" Module that gets exact data such as free energies and scaling
dimensions for known models. Most functions expect as arguments a
dictionary called pars, where one of the keys would be called "model"
and the value for that would be the name of the model. Other necessary
things may be expected to be included in the same dictionary, such
as a (key, value) pair for the inverse temperature.

Supported at the moment are only 2D classical square-lattice models, namely
the Ising, 3-state Potts, and six-vertex models. The model names used
for these are "ising", "potts3" and "sixvertex".
"""


##################### Critical points #####################

def get_critical_beta(pars, **kwargs):
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        if pars["H"] != 0:
            raise NotImplementedError("Critical beta of Ising model with "
                                      "H != 0 not implemented.")
        beta_c = np.log(1 + np.sqrt(2)) / (2*pars["J"])
    elif model_name == "potts3":
        beta_c = np.log(np.sqrt(3) + 1) / pars["J"]
    else:
        beta_c = None
    return beta_c

##################### CFT data #####################

def get_central_charge(pars, **kwargs):
    # TODO Should this check that we are at criticality?
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        c = 1/2
    elif model_name == "potts3":
        c = 4/5
    elif model_name == "sixvertex":
        c = 1
    return c


# The different possible (anti)holomorphic parts of primary operators.
# The first element is the dimension, the next one is a list of Virasoro
# characters.
ising_0 = (0, (1,0,1,1,2,2,3,3,5,5,6,7,11,12,16,18))
ising_116 = (1/16, (1,1,1,2,2,3,4,5,6,8,10,12,15,18,22,27))
ising_12 = (1/2, (1,1,1,1,2,2,3,4,5,6,8,9,12,14,17,20))

potts3_0 = (0, (1,0,1,1,2,2,4,4,7,8,12,14,21,24,34,41))
potts3_18 = (1/8, (1,1,1,2,3,4,6,8,11,15,20,26,35,45,58,75))
potts3_23 = (2/3, (1,1,2,2,4,5,8,10,15,19,27,34,46,58,77,96))
potts3_138 = (13/8, (1,1,2,3,4,6,9,12,16,22,29,38,50,64,82,105))
potts3_25 = (2/5, (1,1,1,2,3,4,6,8,11,15,20,26,35,45,58,74))
potts3_140 = (1/40, (1,1,2,3,4,6,9,12,17,23,31,41,54,70,91,117))
potts3_115 = (1/15, (1,1,2,3,5,7,10,14,20,26,36,47,63,81,106,135))
potts3_2140 = (21/40, (1,1,2,3,5,7,10,14,20,26,36,47,63,81,106,135))
potts3_75 = (7/5, (1,1,2,2,4,5,8,10,15,19,26,33,45,56,74,92))
potts3_3 = (3, (1,1,2,3,4,5,8,10,14,18,24,31,41,51,66,83))


def get_primary_data(maxi, pars, alpha, qnum=None, **kwargs):
    pars = update_pars(pars, **kwargs)
    modelname = pars["model"].strip().lower()
    prima_pairs = ()
    if modelname == "ising" and "KW" in pars and pars["KW"]:
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, ising_116),
                            (ising_12, ising_116))
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_116, ising_0),
                            (ising_116, ising_12))
    elif modelname == "ising" and "g" in pars and np.allclose(pars["g"], 0):
        # Because there really isn't an antiholomorphic part, we use a
        # trivial (0, (1,0,0,...)) to create the right dims and degs.
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, (0, (1,) + (0,)*len(ising_0))),)
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_12, (0, (1,) + (0,)*len(ising_12))),)
    elif modelname == "ising" and not alpha:
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, ising_0),
                           (ising_12, ising_12))
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_116, ising_116),)
    elif modelname == "ising" and alpha and np.allclose(np.abs(alpha), np.pi):
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_116, ising_116),)
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_12, ising_0),
                           (ising_0, ising_12))
    elif modelname == "potts3" and not alpha:
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_0, potts3_0),
                           (potts3_25, potts3_25),
                           (potts3_75, potts3_75),
                           (potts3_3, potts3_3),
                           (potts3_25, potts3_75),
                           (potts3_75, potts3_25),
                           (potts3_3, potts3_0),
                           (potts3_0, potts3_3))
        if qnum is None or qnum == 1 or qnum == 2:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
    elif modelname == "potts3" and alpha and np.allclose(alpha, np.pi*2/3):
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
        if qnum is None or qnum == 1:
            prima_pairs += ((potts3_25, potts3_115),
                            (potts3_0, potts3_23),
                            (potts3_75, potts3_115),
                            (potts3_3, potts3_23))
        if qnum is None or qnum == 2:
            prima_pairs += ((potts3_115, potts3_25),
                            (potts3_23, potts3_0),
                            (potts3_115, potts3_75),
                            (potts3_23, potts3_3))
    elif modelname == "potts3" and alpha and np.allclose(alpha, np.pi*4/3):
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
        if qnum is None or qnum == 1:
            prima_pairs += ((potts3_115, potts3_25),
                            (potts3_23, potts3_0),
                            (potts3_115, potts3_75),
                            (potts3_23, potts3_3))
        if qnum is None or qnum == 2:
            prima_pairs += ((potts3_25, potts3_115),
                            (potts3_0, potts3_23),
                            (potts3_75, potts3_115),
                            (potts3_3, potts3_23))
    scaldims, spins, degs = build_primas(prima_pairs)
    # Truncate and sort.
    truncated_triples = it.takewhile(lambda t: t[0] < maxi,
                                     sorted(zip(scaldims, spins, degs)))
    scaldims, spins, degs = tuple(zip(*truncated_triples))
    # Group together identical (dim, spin) pairs and sum up the
    # degeneracies.
    grouped_dims, grouped_spins, grouped_degs = [], [], []
    for dim, spin, deg in zip(scaldims, spins, degs):
        if (grouped_dims
                and grouped_dims[-1] == dim
                and grouped_spins[-1] == spin):
            grouped_degs[-1] += 1
        else:
            grouped_dims.append(dim)
            grouped_spins.append(spin)
            grouped_degs.append(deg)
    return grouped_dims, grouped_spins, grouped_degs


def build_primas(prima_pairs):
    """ Given a list of pairs of holomorphic and anti-holomorphic parts
    of primaries, construct the scaling dimensions, spins and
    degeneracies of the towers of these primaries.
    """
    scaldims = []
    spins = []
    degs = []
    for left, right in prima_pairs:
        # Virs refer to Virasoro characters.
        h, Virs_h = left
        hbar, Virs_hbar = right
        i_Virs_h = enumerate(Virs_h)
        i_Virs_hbar = enumerate(Virs_hbar)
        for (i, Vir_h), (j, Vir_hbar) in it.product(i_Virs_h, i_Virs_hbar):
            deg = Vir_h*Vir_hbar
            if deg > 0:
                scaldims.append(h+i + hbar+j)
                spins.append(h+i - hbar-j)
                degs.append(deg)
    # We make sure that values that are the same up to numerical errors
    # are stored as exactly the same. This is necessary later, when
    # sorting is done on these values.
    for li in (scaldims, spins, degs):
        past = set()
        for i, el in enumerate(li):
            for old_el in past:
                if abs(el-old_el) < 1e-7:
                    # The elements are considered the same and made
                    # exactly equal.
                    el = old_el
                    break
            past.add(el)
            li[i] = el
    return scaldims, spins, degs


def get_scaling_dimensions(m, pars, alpha=0, **kwargs):
    scaldims, spins, degs = get_primary_data(m, pars, alpha=alpha, **kwargs)
    return scaldims


def get_conformal_spins(m, pars, alpha=0, **kwargs):
    scaldims, spins, degs = get_primary_data(m, pars, alpha=alpha, **kwargs)
    return spins

##################### Free energy #####################

def get_free_energy(pars, **kwargs):
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        f = ising_exact_f(beta=pars["beta"], J=pars["J"], H=pars["H"])
    elif model_name == "potts3":
        f = potts3_exact_f(beta=pars["beta"], J=pars["J"])
    elif model_name == "sixvertex":
        f = sixvertex_exact_f(a=pars["sixvertex_a"], b=pars["sixvertex_b"],
                              c=pars["sixvertex_c"])
    return f


def ising_exact_f(beta, J, H):
    if H != 0:
        raise NotImplementedError("Free energy of Ising model with H != 0 "
                                  "not implemented.")
    sinh = np.sinh(2*beta*J)
    cosh = np.cosh(2*beta*J)
    def integrand(theta):
        res = np.log(cosh**2 +
                     sinh**2 * np.sqrt(1+sinh**(-4) -
                                       2*sinh**(-2)*np.cos(theta)))
        return res
    integral, err = integrate.quad(integrand, 0, np.pi)
    f = -(np.log(2)/2 + integral/(2*np.pi)) / beta
    return f

def potts3_exact_f(beta, J):
    if np.allclose(beta, get_critical_beta({}, J=J, model="potts3")):
        q = 3
        mu = np.arccos(np.sqrt(q)/2)
        def integrand(x):
            res = np.tanh(mu*x)*np.sinh((np.pi - mu)*x) / (x*np.sinh(np.pi*x))
            return res
        f = (-0.5*np.log(q)
             -integrate.quad(integrand, -100, 100, points=[0])[0])
        f = f / beta
    else:
        raise NotImplementedError()
    return f

def sixvertex_exact_f(a, b, c):
    raise NotImplementedError()
    # TODO This may not be correct at all, and the integration does not work.
    m = 0.5*(a+b+c)
    if a<m and b<m and c<m:
        eps_1 = -np.log(a)
        mu = np.arcsin(c)/2
        omega = mu - np.arcsin(a)
        def integrand(x):
            res = ((np.sinh(2*(mu+omega)*x) / np.sinh(np.pi*x)) *
                   (np.sinh((np.pi-2*mu)*x) / np.cosh(2*mu*x)) /
                   (2*x))
            return res
        f = eps_1 - integrate.quad(integrand, -100, 100, points=[0])[0]
    else:
        raise NotImplementedError()
    return f

##################### Utility funtions #####################

def update_pars(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    return pars



==> anc/tntools/multilineformatter.py <==
import logging

""" A formatter class for python's logging modle that splits multiline
messages to several lines, without printing the header (timestamp and
all that) again, but indenting with the width of the header.
"""

class MultilineFormatter(logging.Formatter):
    def format(self, record):
        string = logging.Formatter.format(self, record)
        header, footer = string.split(record.message)
        string = string.replace('\n', '\n' + ' '*len(header))
        return string



==> anc/tntools/ncon_sparseeig.py <==
import numpy as np
import heapq
import copy
import operator as opr
import itertools as itt
import functools as fct
import scipy.sparse.linalg as spsla
from ncon import ncon
from tensors import AbelianTensor
from tensors import Tensor


""" A module that allows doing eigenvalue and singular value
decompositions of tensor networks, using an interface similar to ncon,
without ever contractng the full network. Meant to be used with the 
tensors package that implements tensors with internal abelian
symmetries.

In other words, there's a common situation where one wants to implement
a function that maps a vector v to v contracted with some tensor
network, with the contraction order specified for speed, and then
perform "sparse" power-method-style decompositions on this function.
ncon_sparseeig provides a convenient one-function-call interfact for
doing the whole thing, for both regular and symmetric tensors.
"""

# TODO: This module could use cleaning up and documenting. If I recall
# correctly, there's some pretty ad hoc ugliness in here.

# Commonalities

def get_commons(tensor_list):
    errmsg = "tensor_list in ncon_sparseeig has inhomogenous "

    types = set(map(type, tensor_list))
    if len(types) > 1:
        raise ValueError(errmsg + "types.")
    commontype = types.pop()

    dtypes = set(t.dtype for t in tensor_list)
    commondtype = np.find_common_type(dtypes, [])

    qoduli = set(t.qodulus if hasattr(t, "qodulus") else None
                    for t in tensor_list)
    if len(qoduli) > 1:
        raise ValueError(errmsg + "qoduli.")
    commonqodulus = qoduli.pop()

    return commontype, commondtype, commonqodulus


def get_free_indexdata(tensor_list, index_list):
    """ Figure out the numbers, dims, qims and dirs of all the free
    indices of the network that we want the eigenvalues of.
    """
    inds = []
    dims = []
    qims = []
    dirs = []
    for t, l in zip(tensor_list, index_list):
        for j, k in enumerate(l):
            if k < 0:
                inds.append(k)
                dims.append(t.shape[j])
                if t.qhape is not None:
                    dirs.append(t.dirs[j])
                    qims.append(t.qhape[j])
                else:
                    dirs.append(None)
                    qims.append(None)
    inds, dims, qims, dirs = zip(*sorted(zip(inds, dims, qims, dirs),
                                         reverse=True))
    return inds, dims, qims, dirs


def get_oneside_indexdata(commontype, free_dims, free_qims, free_dirs,
                          side_inds):
    side_dims = list(map(free_dims.__getitem__, side_inds))
    side_qims = list(map(free_qims.__getitem__, side_inds))
    if side_qims[0] is None:
        side_qims = None
    side_dirs = list(map(free_dirs.__getitem__, side_inds))
    side_flatdims = list(map(commontype.flatten_dim, side_dims))
    return side_dims, side_qims, side_dirs, side_flatdims


def side_index_list(index_list, free_inds, right_inds):
    """ Flip the signs of the contraction indices for the vector. """
    c_inds = tuple(map(free_inds.__getitem__, right_inds))
    c_inds_set = set(c_inds)
    # Change the signs of the corresponding indices in index_list.
    index_list = [[-i if i in c_inds_set else i
                   for i in l]
                  for l in index_list]
    c_inds = list(map(opr.neg, c_inds))
    index_list.append(c_inds)
    return index_list


def get_qnums(right_qims, qodulus, qnums_do):
    all_qnums = map(sum, itt.product(*right_qims))
    if qodulus is not None:
        all_qnums = set(q % qodulus for q in all_qnums)
    else:
        all_qnums = set(all_qnums)
    if qnums_do:
        qnums = sorted(all_qnums & set(qnums_do))
    else:
        qnums = sorted(all_qnums)
    return qnums


def truncate_func(s, u=None, v=None, chis=None, eps=0, trunc_err_func=None,
                  norm_sq=None, return_error=False):
    chis = s.matrix_decomp_format_chis(chis, eps)
    if hasattr(s, "sects"):
        if trunc_err_func is None:
            trunc_err_func = fct.partial(type(s).default_trunc_err_func,
                                         norm_sq=norm_sq)
        # First, find what chi will be.
        s_flat = s.to_ndarray()
        s_flat = -np.sort(-np.abs(s_flat))
        chi, err = Tensor.find_trunc_dim(s_flat, chis=chis, eps=eps,
                                         trunc_err_func=trunc_err_func)

        # Find out which values to keep, i.e. how to distribute chi in
        # the different blocks.
        dim_sum = 0
        minusabs_next_els = []
        dims = {}
        for k, val in s.sects.items():
            heapq.heappush(minusabs_next_els, (-np.abs(val[0]), k))
            dims[k] = 0
        while(dim_sum < chi):
            try:
                minusabs_el_to_add, key = heapq.heappop(minusabs_next_els)
            except IndexError:
                # All the dimensions are fully included.
                break
            dims[key] += 1
            this_key_els = s[key]
            if dims[key] < len(this_key_els):
                next_el = this_key_els[dims[key]]
                heapq.heappush(minusabs_next_els, (-np.abs(next_el), key))
            dim_sum += 1

        # Truncate each block and create the dim for the new index.
        new_dim = []
        todelete = []
        for k in s.sects.keys():
            d = dims[k]
            new_dim.append(d)
            if d > 0:
                s[k] = s[k][:d]
            else:
                # Avoiding changing the dictionary during the loop.
                todelete.append(k)
        for k in todelete:
            del(s[k])

        if u is not None:
            todelete = []
            for k in u.sects.keys():
                klast = k[-1]
                d = dims[(klast,)]
                if d > 0:
                    u[k] = u[k][..., :d]
                else:
                    todelete.append(k)
            for k in todelete:
                del(u[k])

        if v is not None:
            todelete = []
            for k in v.sects.keys():
                k0 = k[0]
                d = dims[(k0,)]
                if d > 0:
                    v[k] = v[k][:d, ...]
                else:
                    todelete.append(k)
            for k in todelete:
                del(v[k])

        # Remove zero dimension sectors from qim.
        new_qim = s.qhape[0]
        new_dim = [d for d in new_dim if d > 0]
        for k, d in dims.items():
            if d == 0:
                new_qim = [q for q in new_qim if q != k[0]]

        s.shape = [new_dim]
        s.qhape = [new_qim]
        if u is not None:
            u.shape = u.shape[0:-1] + [new_dim]
            u.qhape = u.qhape[0:-1] + [new_qim]
        if v is not None:
            v.shape = [new_dim] + v.shape[1:]
            v.qhape = [new_qim] + v.qhape[1:]

    else:
        chi, err = type(s).find_trunc_dim(s, chis=chis, eps=eps,
                                          trunc_err_func=trunc_err_func)
        s = s[:chi]
        if u is not None:
            u = u[..., :chi]
        if v is not None:
            v = v[:chi, ...]
    retval = (s,)
    if u is not None:
        retval += (u,)
    if v is not None:
        retval += (v,)
    if return_error:
        retval += (err,)
    if len(retval) == 1:
        retval = retval[0]
    return retval


def common_preprocess(tensor_list, index_list, matvec_order, rmatvec_order,
                      matmat_order, left_inds, right_inds,
                      print_progress=False, chis=None, kwargs={}):
    tensor_list = list(tensor_list)
    index_list = list(index_list)
    left_inds = tuple(left_inds)
    right_inds = tuple(right_inds)

    commontype, commondtype, commonqodulus = get_commons(tensor_list)

    free_inds, free_dims, free_qims, free_dirs = get_free_indexdata(
        tensor_list, index_list
    )

    left_dims, left_qims, left_dirs, left_flatdims = get_oneside_indexdata(
        commontype, free_dims, free_qims, free_dirs, left_inds
    )
    left_flatdim = fct.reduce(opr.mul, left_flatdims)

    right_dims, right_qims, right_dirs, right_flatdims = get_oneside_indexdata(
        commontype, free_dims, free_qims, free_dirs, right_inds
    )
    right_flatdim = fct.reduce(opr.mul, right_flatdims)

    # Flip the signs of the contraction indices for the vector.
    matvec_index_list = side_index_list(index_list, free_inds, right_inds)
    rmatvec_index_list = side_index_list(index_list, free_inds, left_inds)
    matmat_index_list = copy.deepcopy(matvec_index_list)
    minindex = min(min(l) for l in matmat_index_list)
    matmat_index_list[-1].append(minindex-1)

    # The permutation on the final legs.
    left_perm = list(np.argsort(left_inds))
    right_perm = list(np.argsort(right_inds))

    tensor_list_conj = [t.conjugate() for t in tensor_list]

    try:
        neg_right_dirs = list(map(opr.neg, right_dirs))
    except TypeError:
        neg_right_dirs = None
    try:
        neg_left_dirs = list(map(opr.neg, left_dirs))
    except TypeError:
        neg_left_dirs = None

    # TODO could we initialize an initial guess of commontype and avoid
    # all the to/from ndarray?
    def matvec(v, charge=0):
        v = np.reshape(v, right_flatdims)
        v = commontype.from_ndarray(v, shape=right_dims, qhape=right_qims,
                                    charge=charge, dirs=neg_right_dirs)
        ncon_list = tensor_list + [v]
        Av = ncon(ncon_list, matvec_index_list, order=matvec_order)
        Av = Av.to_ndarray()
        Av = np.transpose(Av, left_perm)
        Av = np.reshape(Av, (left_flatdim,))
        if print_progress:
            print(".", end='', flush=True)
        return Av

    def rmatvec(v, charge=0):
        v = np.reshape(v, left_flatdims)
        # TODO Taking the conjugate of v twice is the easiest way to get
        # the qhape to be right. It's not the fastest though, so this
        # should be fixed later.
        v = np.conjugate(v)
        v = commontype.from_ndarray(v, shape=left_dims, qhape=left_qims,
                                    charge=charge, dirs=neg_left_dirs)
        v = v.conjugate()
        ncon_list = tensor_list_conj + [v]
        Av = ncon(ncon_list, rmatvec_index_list, order=rmatvec_order)
        Av = Av.to_ndarray()
        Av = np.transpose(Av, right_perm)
        Av = np.reshape(Av, (right_flatdim,))
        if print_progress:
            print(".", end='', flush=True)
        return Av

    def matmat(v, charge=0):
        d = v.shape[1]
        v = np.reshape(v, right_flatdims+[d])
        if right_qims is not None:
            new_qhape = right_qims+[[charge]]
        else:
            new_qhape = None
        if neg_right_dirs is not None:
            new_dirs = neg_right_dirs+[-1]
        else:
            new_dirs = None
        v = commontype.from_ndarray(v, shape=right_dims+[[d]],
                                    qhape=new_qhape, dirs=new_dirs)
        ncon_list = tensor_list + [v]
        Av = ncon(ncon_list, matmat_index_list, order=matmat_order)
        Av = Av.to_ndarray()
        Av = np.transpose(Av, left_perm+[len(left_perm)])
        Av = np.reshape(Av, (left_flatdim, d))
        if print_progress:
            print(".", end='', flush=True)
        return Av

    if chis is not None:
        n_vals = max(chis)
    elif "k" in kwargs:
        n_vals = kwargs["k"]
        del(kwargs["k"])
    else:
        n_vals = 6
    mindim = min(left_flatdim, right_flatdim)
    if n_vals >= mindim:
        n_vals = mindim -1

    if print_progress:
        print("Diagonalizing...", end="")

    return (matvec, rmatvec, matmat,
            left_qims, left_dims, left_dirs, left_flatdims, left_flatdim,
            right_qims, right_dims, right_dirs, right_flatdims, right_flatdim,
            commontype, commondtype, commonqodulus, n_vals)

# SVD

def ncon_sparsesvd(tensor_list, index_list, matvec_order=None,
                   rmatvec_order=None, matmat_order=None,
                   right_inds=None, left_inds=None, print_progress=False,
                   qnums_do=(), chis=None, eps=0., return_error=False,
                   truncate=True, trunc_err_func=None, norm_sq=None,
                   **kwargs):
    (matvec, rmatvec, matmat,
     left_qims, left_dims, left_dirs, left_flatdims, left_flatdim,
     right_qims, right_dims, right_dirs, right_flatdims, right_flatdim,
     commontype, commondtype, commonqodulus, n_sings) = common_preprocess(
         tensor_list, index_list, matvec_order, rmatvec_order, matmat_order,
         left_inds, right_inds, print_progress=print_progress, chis=chis,
         kwargs=kwargs
    )

    if issubclass(commontype, AbelianTensor):
        # For AbelianTensors.
        # Figure out the list of charges for singular vectors.
        qnums = get_qnums(right_qims, commonqodulus, qnums_do)

        # Initialize S and U.
        S_dtype = np.float_
        S = commontype.empty(shape=[[n_sings]*len(qnums)],
                             qhape=[qnums], invar=False,
                             dirs=[1], dtype=S_dtype)
        U = commontype.empty(shape=left_dims+[[n_sings]*len(qnums)],
                             qhape=left_qims+[qnums],
                             dirs=left_dirs+[-1], dtype=commondtype)
        V = commontype.empty(shape=[[n_sings]*len(qnums)]+right_dims,
                             qhape=[qnums]+right_qims,
                             dirs=[1]+right_dirs, dtype=commondtype)

        # Find the eigenvectors in all the charge sectors one by one.
        for q in qnums:
            U_block, S_block, V_block = get_svdblocks(
                matvec, rmatvec, matmat, q, n_sings,
                left_flatdim, right_flatdim, commondtype, commontype,
                left_qims, left_dims, left_dirs, left_flatdims,
                right_qims, right_dims, right_dirs, right_flatdims,
                **kwargs
            )
            S[(q,)] = S_block
            for k, v in U_block.sects.items():
                U[k] = v
            for k, v in V_block.sects.items():
                V[k] = v

    else:
        # For regular tensors.
        U, S, V = get_svd(matvec, rmatvec, matmat, n_sings,
                          left_dims, right_dims, left_flatdim, right_flatdim,
                          commontype, commondtype, **kwargs)

    if truncate:
        S, U, V, err = truncate_func(S, u=U, v=V, chis=chis, eps=eps,
                                trunc_err_func=trunc_err_func,norm_sq=norm_sq,
                                return_error=True)
    else:
        err = 0.

    if print_progress:
        print()

    retval = (U, S, V)
    if return_error:
        retval += (err,)
    if len(retval) == 1:
        retval = retval[0]
    return retval


def get_svdblocks(matvec, rmatvec, matmat, charge, n_sings, left_flatdim,
                  right_flatdim, commondtype, commontype,
                  left_qims, left_dims, left_dirs, left_flatdims,
                  right_qims, right_dims, right_dirs, right_flatdims,
                  **kwargs):
    lo = spsla.LinearOperator(
        (left_flatdim, right_flatdim),
        matvec=fct.partial(matvec, charge=charge),
        rmatvec=fct.partial(rmatvec, charge=charge),
        matmat=fct.partial(matmat, charge=charge),
        dtype=commondtype
    )
    U_block, S_block, V_block = spsla.svds(lo, k=n_sings, **kwargs)

    order = np.argsort(-np.abs(S_block))
    S_block = S_block[order]
    U_block = U_block[:,order]
    U_block = np.reshape(U_block, left_flatdims+[n_sings])
    U_block = commontype.from_ndarray(U_block, shape=left_dims+[[n_sings]],
                                      qhape=left_qims+[[charge]],
                                      dirs=left_dirs+[-1])
    V_block = V_block[order,:]
    V_block = np.reshape(V_block, [n_sings]+right_flatdims)
    V_block = commontype.from_ndarray(V_block, shape=[[n_sings]]+right_dims,
                                      qhape=[[charge]]+right_qims,
                                      dirs=[1]+right_dirs)
    retval = (U_block, S_block, V_block)
    return retval


def get_svd(matvec, rmatvec, matmat, n_sings, left_dims, right_dims,
            left_flatdim, right_flatdim, commontype, commondtype, **kwargs):
    lo = spsla.LinearOperator((left_flatdim, right_flatdim),
                              matvec=matvec, rmatvec=rmatvec, matmat=matmat,
                              dtype=commondtype)
    U, S, V = spsla.svds(lo, k=n_sings, **kwargs)

    order = np.argsort(-np.abs(S))
    S = S[order]
    S = commontype.from_ndarray(S)
    U = U[:, order]
    U = commontype.from_ndarray(U)
    U = U.reshape(left_dims+[n_sings])
    V = V[order, :]
    V = commontype.from_ndarray(V)
    V = V.reshape([n_sings]+right_dims)
    retval = (U, S, V)
    return retval

# Eig

def ncon_sparseeig(tensor_list, index_list, right_inds, left_inds,
                   matvec_order=None, rmatvec_order=None, matmat_order=None,
                   hermitian=False, print_progress=False, qnums_do=(),
                   return_eigenvectors=True, ncon_func=None, chis=None,
                   eps=0., return_error=False, truncate=True, 
                   trunc_err_func=None, norm_sq=None, **kwargs):
    (matvec, rmatvec, matmat,
     left_qims, left_dims, left_dirs, left_flatdims, left_flatdim,
     right_qims, right_dims, right_dirs, right_flatdims, right_flatdim,
     commontype, commondtype, commonqodulus, n_eigs) = common_preprocess(
         tensor_list, index_list, matvec_order, rmatvec_order, matmat_order,
         left_inds, right_inds, print_progress=print_progress, chis=chis,
         kwargs=kwargs
    )

    if issubclass(commontype, AbelianTensor):
        # For AbelianTensors.
        # Figure out the list of charges for eigenvectors.
        qnums = get_qnums(right_qims, commonqodulus, qnums_do)

        # Initialize S and U.
        S_dtype = np.float_ if hermitian else np.complex_
        S = commontype.empty(shape=[[n_eigs]*len(qnums)],
                             qhape=[qnums], invar=False,
                             dirs=[1], dtype=S_dtype)
        if return_eigenvectors:
            U_dtype = commondtype if hermitian else np.complex_
            U = commontype.empty(shape=left_dims+[[n_eigs]*len(qnums)],
                                 qhape=left_qims+[qnums],
                                 dirs=left_dirs+[-1], dtype=U_dtype)

        # Find the eigenvectors in all the charge sectors one by one.
        for q in qnums:
            blocks = get_eigblocks(
                matvec, q, hermitian, n_eigs, return_eigenvectors,
                right_flatdim, commondtype, commontype, right_qims,
                right_dims, right_dirs, right_flatdims,
                **kwargs
            )
            S[(q,)] = blocks[0]
            if return_eigenvectors:
                U_block = blocks[1]
                for k, v in U_block.sects.items():
                    U[k] = v
    else:
        # For regular tensors.
        res = get_eig(matvec, hermitian, n_eigs, return_eigenvectors,
                      right_dims, right_flatdim, commontype, commondtype,
                      **kwargs)
        S = res[0]
        if return_eigenvectors:
            U = res[1]

    if truncate:
        U = U if return_eigenvectors else None
        res = truncate_func(S, u=U, chis=chis, eps=eps,
                            trunc_err_func=trunc_err_func,norm_sq=norm_sq,
                            return_error=True)
        if return_eigenvectors:
            S, U, err = res
        else:
            S, err = res
    else:
        err = 0.

    if print_progress:
        print()

    retval = (S,)
    if return_eigenvectors:
        retval += (U,)
    if return_error:
        retval += (err,)
    if len(retval) == 1:
        retval = retval[0]
    return retval


def get_eigblocks(matvec, charge, hermitian, n_eigs, return_eigenvectors,
                  right_flatdim, commondtype, commontype, right_qims,
                  right_dims, right_dirs, right_flatdims, **kwargs):
    lo = spsla.LinearOperator(
        (right_flatdim, right_flatdim), fct.partial(matvec, charge=charge),
        dtype=commondtype
    )
    if hermitian:
        res_block = spsla.eigsh(
            lo, return_eigenvectors=return_eigenvectors, k=n_eigs,
            **kwargs
        )
    else:
        res_block = spsla.eigs(
            lo, return_eigenvectors=return_eigenvectors, k=n_eigs,
            **kwargs
        )
    if return_eigenvectors:
        S_block, U_block = res_block
    else:
        S_block = res_block

    order = np.argsort(-np.abs(S_block))
    S_block = S_block[order]
    if return_eigenvectors:
        U_block = U_block[:,order]
        U_block = np.reshape(U_block, right_flatdims+[n_eigs])
        U_block = commontype.from_ndarray(U_block, shape=right_dims+[[n_eigs]],
                                          qhape=right_qims+[[charge]],
                                          dirs=right_dirs+[-1])
    retval = (S_block,)
    if return_eigenvectors:
        retval += (U_block,)
    return retval


def get_eig(matvec, hermitian, n_eigs, return_eigenvectors, right_dims,
            right_flatdim, commontype, commondtype, **kwargs):
    lo = spsla.LinearOperator((right_flatdim, right_flatdim),
                              matvec, dtype=commondtype)
    # DEBUG this shouldn't be necessary, but see
    # https://github.com/opencollab/arpack-ng/issues/79
    #v0 = np.random.rand(right_flatdim, right_flatdim)
    #v0 = lo.matvec(v0)
    # END DEBUG
    if hermitian:
        res = spsla.eigsh(lo, k=n_eigs,
                          return_eigenvectors=return_eigenvectors,
                          #v0=v0,  # DEBUG
                          **kwargs)
    else:
        res = spsla.eigs(lo, k=n_eigs,
                         return_eigenvectors=return_eigenvectors,
                         #v0=v0,  # DEBUG
                         **kwargs)
    if return_eigenvectors:
        S, U = res
        U = commontype.from_ndarray(U)
        U = U.reshape(right_dims+[n_eigs])
    else:
        S = res
    order = np.argsort(-np.abs(S))
    S = S[order]
    S = commontype.from_ndarray(S)
    if return_eigenvectors:
        U = U[...,order]
        U = commontype.from_ndarray(U)
    retval = (S,)
    if return_eigenvectors:
        retval += (U,)
    return retval




==> anc/tntools/pact.py <==
import hashlib
import pickle
import os
import logging
import yaml

""" A module for storing data on the disk. The idea is that every piece
of data is uniquely identified by a name for what it is, and a dictionary
of properties it has. Given data, a name and dictionary, Pact pickles
the data and stores in a given folder, and given a just a name and
dictionary Pact can fetch this data from the same folder. Each stored
file is also accompanied by a YAML file, that gives the dictionary keys
in a human-readable format.

Pact should also keep an index file that keeps tracks of all the data
that is currently stored, but implementing this is only half-done.

The datadispenser.py module makes extensive use of Pact as a storage
backend.
"""

# TODO Is the whole class structure necessary?
class Pact:
    def __init__(self, folder):
        self.folder = folder
        self.indexpath = folder + "pactindex.p"

    def generate_filename(self, name, d, extension=".p", **kwargs):
        d = self.update_dict(d, **kwargs)
        suffix = type(self).dict_to_string(d)
        suffix = type(self).hash_str(suffix)
        filename =  name + "_" + suffix + extension
        return filename

    def generate_path(self, *args, filename=None, **kwargs):
        if filename is None:
            filename = self.generate_filename(*args, **kwargs)
        path = self.folder + filename
        return path

    @staticmethod
    def dict_to_string(d):
        d = sorted(d.items())
        first_item = d[0]
        postfix = "{}-{}".format(first_item[0], first_item[1])
        for k, v in d[1:]:
            postfix += ",_{}-{}".format(k,v)
        return postfix

    @staticmethod
    def hash_str(string):
        bstring= string.encode('UTF-8')
        string = hashlib.md5(bstring).hexdigest()
        return string

# # #

    @classmethod
    def dict_to_hashable(cls, d):
        # TODO Could we use a yaml.dump string for this purpose?
        # For the purpose of using a dict d as a key for some other
        # dict, we convert d into something hashable.
        d = d.copy()
        for k, v in d.items():
            try:
                hash(v)
            except TypeError:
                if type(v) is list:
                    v = tuple(v)
                elif type(v) is dict:
                    v = cls.dict_to_hashable(v)
                else:
                    raise
                d[k] = v
        fs = frozenset(d.items())
        return fs

    def update_dict(self, d, **kwargs):
        res = d.copy()
        res.update(d)
        res.update(kwargs)
        return res

    def store(self, data, name, d, extension=".p", **kwargs):
        d = self.update_dict(d, **kwargs)
        filename = self.generate_filename(name, d, extension=extension)
        path = self.generate_path(filename=filename)
        os.makedirs(os.path.dirname(path), exist_ok=True)
        with open(path, 'wb') as f:
            pickle.dump(data, f)
        self.write_to_index(filename, d)
        self.store_pars_file(name, d)
        logging.info("Wrote to {}".format(path))
        return

    def store_pars_file(self, name, d, **kwargs):
        d = self.update_dict(d, **kwargs)
        filename = self.generate_filename(name, d, extension=".yaml")
        path = self.generate_path(filename=filename)
        os.makedirs(os.path.dirname(path), exist_ok=True)
        with open(path, 'w') as f:
            yaml.dump(d, f, default_flow_style=False)
        return

    def write_to_index(self, filename, d):
        try:
            with open(self.indexpath, "rb") as f:
                index = pickle.load(f)
        # TODO Why do we need to catch EOFErrors as well? Why do they
        # sometimes get raised? Corrupt files?
        except (EOFError, FileNotFoundError):
            index = dict()
        fs = type(self).dict_to_hashable(d)
        index[fs] = filename
        with open(self.indexpath, "wb") as f:
            pickle.dump(index, f)
        return

    def fetch(self, name, d, extension=".p", **kwargs):
        d = self.update_dict(d, **kwargs)
        filename = self.generate_filename(name, d, extension=extension)
        path = self.generate_path(filename=filename)
        with open(path, 'rb') as f:
            data = pickle.load(f)
        logging.info("Read from {}".format(path))
        return data

    def exists(self, name, d, extension=".p", **kwargs):
        d = self.update_dict(d, **kwargs)
        filename = self.generate_filename(name, d, extension=extension)
        path = self.generate_path(filename=filename)
        exists = os.path.isfile(path)
        return exists

    def reconstruct_index(self):
        # TODO
        pass



==> anc/tntools/yaml_config_parser.py <==
import argparse
import yaml

""" A module for parsing arguments from config files and the command
line in YAML. The command line arguments are simply appended at the end
of what is read from a config file, which makes them take priority.
"""

def parse_argv(argv):
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "-c", "--configfile",
        metavar="EXAMPLE.yaml",
        help="Path to the configuration file, which should be valid YAML 1.1.",
    )
    parser.add_argument(
        "-y", "--yaml",
        metavar="STR1 STR2 ...",
        help=("Additional lines of YAML to be appended to the config file."
              " Can be supplied even if no config file is given."),
        nargs="*"
    )

    args = parser.parse_args(argv[1:])
    yamlstr = ""
    if args.configfile:
        with open(args.configfile) as f:
            yamlstr += f.read()
    if args.yaml:
        for line in args.yaml:
            yamlstr += "\n{}".format(line)
    pars = yaml.load(yamlstr)
    if pars is None:
        pars = dict()
    return pars



==> anc/ttn_uhlmann.py <==
import numpy as np
from matplotlib import pyplot as plt
from tensors import Tensor
from ncon import ncon

filestem = "nlayers8_chi30/isometries"
depth = 8
physdim = 2
iter_step = 10
first_iter = 10
max_iter = 2080
#layers_to_do = [0,1,2,3,4,5,6,7]
layers_to_do = [1,3,5,7]

fig = plt.figure(figsize=(8,4))
ax = fig.add_subplot(111)

print("Loading the isometries from files.")
i = first_iter
iters_isos = {}
while i <= max_iter:
    isos = []
    for l in range(depth):
        filename = "{}_{}_{}.npz".format(filestem, i, l+1)
        iso = np.load(filename)
        iso = Tensor.from_ndarray(iso)
        isos.append(iso)
    isos = list(reversed(isos))
    iters_isos[i] = isos
    i += iter_step

for uhlmann_layer in layers_to_do:
    num_of_sites = 2**(uhlmann_layer+1)
    layers_below = uhlmann_layer + 1
    layers_above = depth - layers_below

    # The choice doesn't seem to make a difference
    treepaths = ([0,0]*layers_above,)  
    for treepath in treepaths:
        print("Computing midhalves.")
        i = first_iter
        iters_midhalves = {}
        while i <= max_iter:
            mid = Tensor.ones((1,1))
            for l in reversed(range(uhlmann_layer+1, depth)):
                iso = isos[l]
                if treepath[l-layers_below]:
                    mid = ncon((iso, iso.conjugate(), mid),
                               ([-1,3,1], [-11,3,2], [1,2]))
                else:
                    mid = ncon((iso, iso.conjugate(), mid),
                               ([3,-1,1], [3,-11,2], [1,2]))
            S, U = mid.eig(0, 1, hermitian=True)
            midhalf = U.multiply_diag(S.sqrt(), 1)
            iters_midhalves[i] = midhalf
            i += iter_step

        print("Computing fidelities.")
        i = first_iter + iter_step
        iters_fids = {}
        while i <= max_iter:
            midhalf_this = iters_midhalves[i]
            midhalf_prev = iters_midhalves[i-iter_step]
            isos_this = iters_isos[i]
            isos_prev = iters_isos[i-iter_step]
            bottom_matrix = Tensor.eye((physdim,))
            for l in range(uhlmann_layer+1):
                iso_this = isos_this[l]
                iso_prev = isos_prev[l]
                iso_this = ncon((iso_this, bottom_matrix, bottom_matrix),
                                ([1,2,-3], [1,-1], [2,-2]))
                bottom_matrix = ncon((iso_this, iso_prev.conjugate()),
                                     ([1,2,-1], [1,2,-11]))
            M = ncon((bottom_matrix, midhalf_this, midhalf_prev.conjugate()),
                     ([1,2], [1,-1], [2,-2]))
            S = M.svd(0, 1)[1]
            fid = S.sum()
            iters_fids[i] = fid
            i += iter_step

        print(uhlmann_layer)
        x, y = map(np.array, zip(*iters_fids.items()))
        y = y**(1/num_of_sites)
        print("fids:")
        print(y)
        y = np.abs(1 - y)
        print("log10(1-fids):")
        print(np.log10(y))
        ax.semilogy(x, y, label="$|M| = {}$".format(num_of_sites))

        i = first_iter + iter_step

plt.ylim((1e-14, 2e-2))
plt.xlim((-50, 2000))
plt.legend()
plt.ylabel("$1 - F^{1/|M|}$")
plt.xlabel("Number of iterations $m$")
plt.savefig("ttn_uhlmann_plot_latest.pdf")
plt.show()



==> anc/uhlmann_compare.py <==
import numpy as np
import pickle
import datetime
import logging
import logging.config
import os
import sys
import datetime
import configparser
import warnings
from tntools import datadispenser, multilineformatter
from tntools.yaml_config_parser import parse_argv
from tensors import Tensor
from ncon import ncon
from MPS.McMPS import McMPS
from MPS.UMPS import UMPS

tools_path = os.path.dirname(multilineformatter.__file__)
logging.config.fileConfig(tools_path + "/logging_default.conf")
filename = os.path.basename(__file__).replace(".py", "")

datadir = "uhlmann_compare_data"
if not os.path.exists(datadir):
    os.makedirs(datadir)

parinfo = {
    "verbosity": {
        "default": 10
    },
    "symmetry_tensors": {
        "default": False
    },
    "debug": {
        "default": False
    },
    "database": {
        "default": "./data/"
    },
    "chi1": {
        "default": 51
    },
    "chi2": {
        "default": 51
    },
    "h1": {
        "default": 1.00
    },
    "h2": {
        "default": 1.01
    },
    "L": {
        "default": 800
    },
    "do_exact": {
        "default": True
    },
    "do_separate": {
        "default": True
    }
}


def parse():
    pars = parse_argv(sys.argv)
    return pars


def apply_default_pars(pars, parinfo):
    for k, v in parinfo.items():
        if k not in pars:
            pars[k] = v["default"]
    return


def set_filehandler(logger, logfilename, pars):
    os.makedirs(os.path.dirname(logfilename), exist_ok=True)
    filehandler = logging.FileHandler(logfilename, mode='w')
    if pars["debug"]:
        filehandler.setLevel(logging.DEBUG)
    else:
        filehandler.setLevel(logging.INFO)
    parser = configparser.ConfigParser(interpolation=None)
    parser.read(tools_path + '/logging_default.conf')
    fmt = parser.get('formatter_default', 'format')
    datefmt = parser.get('formatter_default', 'datefmt')
    formatter = multilineformatter.MultilineFormatter(fmt=fmt, datefmt=datefmt)
    filehandler.setFormatter(formatter)
    logger.addHandler(filehandler)
    return


def main():
    pars = parse()
    apply_default_pars(pars, parinfo)
    datadispenser.update_default_pars("umps_groundstate", pars,
                                      algorithm="MPS")
    dbname = pars["database"]
    if pars["debug"]:
        warnings.filterwarnings('error')

    datetime_str = datetime.datetime.strftime(datetime.datetime.now(),
                                             '%Y-%m-%d_%H-%M-%S')
    title_str = ('{}_{}'.format(filename, datetime_str))
    logfilename = "logs/{}.log".format(title_str)
    rootlogger = logging.getLogger()
    set_filehandler(rootlogger, logfilename, pars)

    # - Infoprint -
    infostr = "\n{}\n".format("="*70)
    infostr += "Running {} with the following parameters:".format(filename)
    for k,v in sorted(pars.items()):
        infostr += "\n%s = %s"%(k, v)
    logging.info(infostr)

    chi1 = pars["chi1"]
    chi2 = pars["chi2"]
    h1 = pars["h1"]
    h2 = pars["h2"]
    L = pars["L"]
    do_separate = pars["do_separate"]
    do_exact = pars["do_exact"]

    umps = datadispenser.get_data(
        dbname, "umps_groundstate", pars, algorithm="MPS",
        mps_chis=range(1,chi1), h_trans=h1
    )
    mcmps1 = McMPS(umps, tensors=[umps.tensor.copy()], weightss=[])
    logging.info("Correlation length 1: {}".format(
        mcmps1.umps.correlation_length()
    ))

    umps = datadispenser.get_data(
        dbname, "umps_groundstate", pars, algorithm="MPS",
        mps_chis=range(1,chi2), h_trans=h2
    )
    mcmps2 = McMPS(umps, tensors=[umps.tensor.copy()], weightss=[])
    logging.info("Correlation length 2: {}".format(
        mcmps2.umps.correlation_length()
    ))

    if do_separate:
        fids_separate = []
        ul, ur = None, None
        for i in range(L):
            fid, ul, ur = mcmps1.window_fidelity_separate(mcmps2, 0, i, return_us=True, initial_us=(ul, ur))
            fids_separate.append(fid)
            logging.info("{}, separate: {}".format(i, fid))
        fids_separate = np.array(fids_separate)
        with open("{}/fids_sep_latest_{}_{}_{}_{}_{}.p"
                  .format(datadir, chi1, chi2, h1, h2, L), "wb") as f:
            pickle.dump(fids_separate, f)

    if do_exact:
        fid0 = mcmps1.window_fidelity(mcmps2, 0, 0, log=True)
        fids_exact = mcmps1.window_fidelity(mcmps2, 0, L-1, upto=True, log=True)
        fids_exact = np.concatenate(([fid0], fids_exact))
        with open("{}/fids_exact_latest_{}_{}_{}_{}_{}.p"
                  .format(datadir, chi1, chi2, h1, h2, L), "wb") as f:
            pickle.dump(fids_exact, f)

if __name__ == "__main__":
    main()


